Kontsevich-Zagier Integrals for Automorphic Green's Functions. I

In the framework of Kontsevich-Zagier periods, we derive integral representations for weight-$k$ automorphic Green's functions invariant under modular transformations in $\varGamma_0(N)$ ($N\in\mathbb Z_{\geq1} $), provided that there are no cusp forms on the respective Hecke congruence groups with an even integer weight $k\geq4$. These Kontsevich-Zagier integral representations for automorphic Green's functions give explicit formulae for certain Eichler-Shimura maps connecting Eichler cohomology to Maa{\ss} cusp forms. We construct integral representations for weight-4 Gross-Zagier renormalized Green's functions (automorphic self-energy) from limit scenarios of the respective Kontsevich-Zagier integrals. We reduce the weight-4 automorphic self-energy on $ X_0(4)(\mathbb C)=\varGamma_0(4)\setminus\mathfrak H^*$ to an explicit form, which supports an algebraicity conjecture of Gross and Zagier.

==> NumSuppAGF1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    330853,       9337]
NotebookOptionsPosition[    315520,       8868]
NotebookOutlinePosition[    316170,       8890]
CellTagsIndexPosition[    316127,       8887]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Numerical Supplement to ", "Title",
 CellChangeTimes->{{3.5912901270757875`*^9, 3.5912902008795176`*^9}, {
  3.5965692354426155`*^9, 3.596569235536216*^9}},
 TextJustification->1.],

Cell[TextData[StyleBox["Kontsevich-Zagier Integrals for Automorphic Green's \
Functions. I",
 FontSlant->"Italic"]], "Title",
 CellChangeTimes->{{3.5912901270757875`*^9, 3.5912902008795176`*^9}, {
  3.5965294128179007`*^9, 3.5965294298843307`*^9}},
 TextJustification->1.],

Cell[CellGroupData[{

Cell["\<\
Yajun Zhou (yajunz@math.princeton.edu)\
\>", "Author",
 CellChangeTimes->{{3.5912902324227724`*^9, 3.591290235090377*^9}, {
  3.5912902854784656`*^9, 3.591290291297276*^9}}],

Cell["Princeton University, Princeton, NJ 08544", "Institution",
 CellChangeTimes->{{3.591290248288*^9, 3.5912902525624075`*^9}, {
  3.5912902945264816`*^9, 3.5912902990192895`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Abstract", "AbstractSection",
 CellChangeTimes->{{3.5912903678934107`*^9, 3.591290369453413*^9}}],

Cell[TextData[{
 "This ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " 9.0 notebook is intended as a numerical supplement for the article \
\[OpenCurlyDoubleQuote]Kontsevich-Zagier Integrals for Automorphic Green\
\[CloseCurlyQuote]s Functions. I\[CloseCurlyDoubleQuote]. It contains \
numerical implementations for all the Kontsevich-Zagier integral \
representations of ",
 Cell[BoxData[
  FormBox["weight", TraditionalForm]]],
 "-",
 StyleBox["k",
  FontSlant->"Italic"],
 " automorphic Green\[CloseCurlyQuote]s functions on modular groups ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox[
     SubscriptBox["\[CapitalGamma]", 
      StyleBox["0",
       FontSlant->"Plain"]],
     FontSlant->"Italic"], "(", "N", ")"}], TraditionalForm]]],
 " such that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"k", "\[Element]", 
      RowBox[{"[", 
       RowBox[{"4", ",", 
        RowBox[{"+", "\[Infinity]"}]}]}]}], ")"}], "\[Intersection]", 
    RowBox[{"(", 
     RowBox[{"2", "\[DoubleStruckCapitalZ]"}], ")"}]}], TraditionalForm]]],
 " and  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox[
      StyleBox[
       RowBox[{"dim", 
        StyleBox["S",
         FontFamily->"Kunstler Script",
         FontSlant->"Plain"]}]], "k"], "(", 
     RowBox[{
      StyleBox[
       SubscriptBox["\[CapitalGamma]", 
        StyleBox["0",
         FontSlant->"Plain"]],
       FontSlant->"Italic"], "(", "N", ")"}], ")"}], "=", "0"}], 
   TraditionalForm]]],
 ". This notebook file is tested on ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " v.9.0.1.0. Compatibility with other versions of ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " is not guaranteed."
}], "Abstract",
 CellChangeTimes->{{3.5912903878614454`*^9, 3.5912904390607357`*^9}, {
   3.5912904725695944`*^9, 3.5912905683537626`*^9}, {3.591290599475817*^9, 
   3.591290631050273*^9}, {3.591290671766344*^9, 3.5912908097329865`*^9}, 
   3.591290841915843*^9, {3.591290887545923*^9, 3.591290890447528*^9}, {
   3.591292195689021*^9, 3.591292207825843*^9}, {3.591293213349209*^9, 
   3.59129321406681*^9}, 3.5913026989572706`*^9, {3.591307177999137*^9, 
   3.5913071797463408`*^9}, {3.596529439025947*^9, 3.596529454438774*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Definitions of Commonly Used Functions\
\>", "Section",
 CellChangeTimes->{{3.5912909196351795`*^9, 3.591290923691187*^9}, {
  3.5913835535011144`*^9, 3.5913835610203276`*^9}}],

Cell[TextData[{
 "Definition of the ",
 StyleBox["Dedekind eta function ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Eta]", "(", "z", ")"}], "=", 
    RowBox[{
     SuperscriptBox["e", 
      RowBox[{"\[Pi]", "\[VeryThinSpace]", "i", " ", 
       RowBox[{"z", "/", "12"}]}]], 
     RowBox[{
      UnderoverscriptBox["\[Product]", 
       RowBox[{"n", "=", "1"}], "\[Infinity]"], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["e", 
         RowBox[{
         "2", "\[Pi]", "\[VeryThinSpace]", "i", " ", "n", " ", "z"}]]}], 
       ")"}]}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Text",
 CellChangeTimes->{{3.591291018242953*^9, 3.5912910254345655`*^9}, {
  3.59129122731452*^9, 3.5912912294985237`*^9}, {3.591313453002159*^9, 
  3.591313458259369*^9}, {3.591313501767845*^9, 3.5913135464619236`*^9}, {
  3.591314057160021*^9, 3.591314059203624*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Eta]", "[", "z_", "]"}], ":=", 
   RowBox[{"DedekindEta", "[", "z", "]"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.572006390934325*^9, 3.572006397127536*^9}, 
   3.5720072633190575`*^9, {3.5727347898603935`*^9, 3.572734796880406*^9}}],

Cell[TextData[{
 StyleBox["N.B.:",
  FontWeight->"Bold"],
 " Numerical integrations of the Dedekind eta function (and its derivatives) \
had erratic behavior in earlier versions of ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 ". Prior to summer 2012, the following two evaluations in ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " were ",
 StyleBox["different",
  FontSlant->"Italic"],
 " from unity:"
}], "Remark",
 CellChangeTimes->{{3.5912912810410147`*^9, 3.591291395139615*^9}, {
  3.5912914394124928`*^9, 3.5912914544821186`*^9}, {3.5912915561318974`*^9, 
  3.5912916616688833`*^9}, {3.5912922168270583`*^9, 3.591292218168661*^9}, {
  3.5913072395724454`*^9, 3.5913072768253107`*^9}, {3.5913073434374275`*^9, 
  3.5913073438118286`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 FractionBox[
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DedekindEta", "'"}], "[", "z", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "\[ImaginaryI]", ",", 
      RowBox[{"2", "\[ImaginaryI]"}]}], "}"}]}], "]"}], 
  RowBox[{
   RowBox[{"DedekindEta", "[", 
    RowBox[{"2", "\[ImaginaryI]"}], "]"}], "-", 
   RowBox[{"DedekindEta", "[", "\[ImaginaryI]", "]"}]}]]], "Input",
 CellChangeTimes->{{3.572006390934325*^9, 3.572006397127536*^9}, 
   3.5720072633190575`*^9, {3.5727347898603935`*^9, 3.572734796880406*^9}, {
   3.5912918906460857`*^9, 3.591291916495331*^9}}],

Cell[BoxData[
 RowBox[{"0.9999999999999867`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.591291917540533*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"DedekindEta", "''"}], "[", "z", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "\[ImaginaryI]", ",", 
        RowBox[{"2", "\[ImaginaryI]"}]}], "}"}]}], "]"}], 
    RowBox[{
     RowBox[{
      RowBox[{"DedekindEta", "'"}], "[", 
      RowBox[{"2", "\[ImaginaryI]"}], "]"}], "-", 
     RowBox[{
      RowBox[{"DedekindEta", "'"}], "[", "\[ImaginaryI]", "]"}]}]], ",", 
   FractionBox[
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"DedekindEta", "''"}], "[", "z", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "\[ImaginaryI]", ",", 
        RowBox[{"2", "\[ImaginaryI]"}]}], "}"}]}], "]"}], 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"DedekindEta", "'"}], "[", 
        RowBox[{"2", "\[ImaginaryI]"}], "]"}], "-", 
       RowBox[{
        RowBox[{"DedekindEta", "'"}], "[", "\[ImaginaryI]", "]"}]}], ",", 
      "20"}], "]"}]]}], "}"}]], "Input",
 CellChangeTimes->{{3.572006390934325*^9, 3.572006397127536*^9}, 
   3.5720072633190575`*^9, {3.5727347898603935`*^9, 3.572734796880406*^9}, {
   3.5912918906460857`*^9, 3.5912919573050027`*^9}, {3.591292071434803*^9, 
   3.591292080560819*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.036983886287093315`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        SuperscriptBox["DedekindEta", "\[Prime]",
         MultilineFunction->None], "[", "\[ImaginaryI]", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["DedekindEta", "\[Prime]",
        MultilineFunction->None], "[", 
       RowBox[{"2", " ", "\[ImaginaryI]"}], "]"}]}]]}], ",", 
   RowBox[{"1.0000000000000007`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.591291917540533*^9, 3.5912919578510036`*^9}, 
   3.5912920811224203`*^9}]
}, Open  ]],

Cell[TextData[{
 StyleBox["N.B.:",
  FontWeight->"Bold"],
 " We also note from the example above that ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " 9.0 still handles ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Eta]", "'"}], 
    RowBox[{"(", "z", ")"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " in an unusual manner (such as its refusal to evaluate ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Eta]", "'"}], 
    RowBox[{"(", "z", ")"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " automatically). Therefore, in later implementations, we always need \
special instructions (forced numerical evaluations, increased maximum extra \
precision etc.) to treat numerical integrations involving derivatives of the \
Dedekind eta function. We hope that such pecularities will disappear in later \
updates of ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 "."
}], "Remark",
 CellChangeTimes->{{3.5912912810410147`*^9, 3.591291395139615*^9}, {
   3.5912914394124928`*^9, 3.5912914544821186`*^9}, {3.5912915561318974`*^9, 
   3.5912916616688833`*^9}, {3.5912919825926476`*^9, 
   3.5912920047134857`*^9}, {3.5912920390335464`*^9, 
   3.5912920501407657`*^9}, {3.5912920847260265`*^9, 3.591292152055745*^9}, {
   3.5912922379026957`*^9, 3.5912923377740707`*^9}, {3.5912923806585464`*^9, 
   3.59129244546106*^9}, 3.591292499951956*^9, {3.591307070390148*^9, 
   3.591307086224176*^9}}],

Cell[TextData[{
 "Definition of the ",
 StyleBox["modular lambda function ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Lambda]", "(", "z", ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Text",
 CellChangeTimes->{{3.591291018242953*^9, 3.5912910254345655`*^9}, {
  3.591291132715954*^9, 3.591291137551962*^9}, {3.591291231963328*^9, 
  3.591291236440536*^9}, {3.5913134631889772`*^9, 3.5913134672605844`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]", "[", "z_", "]"}], ":=", 
   RowBox[{"16", 
    SuperscriptBox[
     RowBox[{"\[Eta]", "[", 
      RowBox[{"z", "/", "2"}], "]"}], "8"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"\[Eta]", "[", 
       RowBox[{"2", "z"}], "]"}], "16"], "/", 
     SuperscriptBox[
      RowBox[{"\[Eta]", "[", "z", "]"}], "24"]}]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.5793383684981737`*^9, 3.579338375471386*^9}, {
   3.5912911800620365`*^9, 3.591291201699275*^9}, 3.591385908054428*^9}],

Cell[TextData[{
 "Definition of the ",
 StyleBox["j",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox["-invariant ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{"j", "(", "z", ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Text",
 CellChangeTimes->{{3.591291018242953*^9, 3.5912910254345655`*^9}, {
  3.591291132715954*^9, 3.591291137551962*^9}, {3.5912912180481033`*^9, 
  3.591291241806945*^9}, {3.5913134716129923`*^9, 3.5913134762462*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"j", "[", "z_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["2", "8"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"\[Lambda]", "[", "z", "]"}], "+", 
        SuperscriptBox[
         RowBox[{"\[Lambda]", "[", "z", "]"}], "2"]}], ")"}], "3"]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"\[Lambda]", "[", "z", "]"}], "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"\[Lambda]", "[", "z", "]"}]}], ")"}], "2"]}]]}], 
  ";"}]], "Code",
 CellChangeTimes->{{3.579034241558711*^9, 3.5790342538359327`*^9}, {
   3.591291246502554*^9, 3.5912912613849792`*^9}, 3.591385909739231*^9}],

Cell[TextData[{
 StyleBox["N.B.:",
  FontWeight->"Bold"],
 " Except in the last chapter of this supplement, we are not using the native \
definitions for the modular lambda function and the ",
 StyleBox["j",
  FontSlant->"Italic"],
 "-invariant in ",
 StyleBox["Mathematica,",
  FontSlant->"Italic"],
 " because the built-in differentiation formulae for these functions are only \
good in the fundamental domain of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["\[CapitalGamma]",
     FontSlant->"Italic"], 
    StyleBox["(",
     FontSlant->"Italic"], 
    StyleBox["2",
     FontSlant->"Plain"], ")"}], TraditionalForm]]],
 " (and has specious branch cuts in the entire upper half-plane). We have \
chosen their definitions via the Dedekind eta function in order to avoid \
numerical artifacts during the evaluations of Kontsevich-Zagier integrals."
}], "Remark",
 CellChangeTimes->{{3.5912912810410147`*^9, 3.591291395139615*^9}, {
   3.5912914394124928`*^9, 3.5912914544821186`*^9}, {3.5912916902793336`*^9, 
   3.591291724521394*^9}, {3.591291868104046*^9, 3.5912918681664457`*^9}, {
   3.591317498646466*^9, 3.5913174991144667`*^9}, {3.591328626681814*^9, 
   3.5913287079579563`*^9}, {3.5913835427370954`*^9, 3.5913835477603045`*^9}, 
   3.5914771930893445`*^9}],

Cell[TextData[{
 "Definition of the ",
 StyleBox["Weierstra\[SZ] discriminant ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalDelta]", "(", "z", ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Text",
 CellChangeTimes->{{3.591291018242953*^9, 3.5912910254345655`*^9}, {
  3.591291132715954*^9, 3.591291137551962*^9}, {3.5912912180481033`*^9, 
  3.591291241806945*^9}, {3.5912925334296145`*^9, 3.591292566704473*^9}, {
  3.591313480785808*^9, 3.5913134861210175`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "z_", "]"}], ":=", 
   SuperscriptBox[
    RowBox[{"\[Eta]", "[", "z", "]"}], "24"]}], ";"}]], "Code",
 CellChangeTimes->{3.591385912484836*^9}],

Cell[TextData[{
 "Definition of the ",
 StyleBox["Jacobi theta function ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Theta]", "(", "z", ")"}], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"n", "=", 
       RowBox[{"-", "\[Infinity]"}]}], "\[Infinity]"], 
     SuperscriptBox["e", 
      RowBox[{"\[Pi]", "\[VeryThinSpace]", "i", "\[VeryThinSpace]", 
       SuperscriptBox["n", "2"], "z"}]]}]}], TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.591291018242953*^9, 3.5912910254345655`*^9}, {
  3.591291132715954*^9, 3.591291137551962*^9}, {3.5912912180481033`*^9, 
  3.591291241806945*^9}, {3.5912925334296145`*^9, 3.591292584379304*^9}, {
  3.591313567677961*^9, 3.591313576304776*^9}, {3.5913137638171053`*^9, 
  3.5913137980123653`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Theta]", "[", "z_", "]"}], ":=", 
   RowBox[{"EllipticTheta", "[", 
    RowBox[{"3", ",", "0", ",", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
      "\[Pi]", "\[VeryThinSpace]", "\[ImaginaryI]", "\[VeryThinSpace]", 
       "z"}]]}], "]"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.58292108271381*^9, 3.5829210863330164`*^9}, {
   3.582921117154271*^9, 3.5829211695079627`*^9}, 3.5829244550297337`*^9, {
   3.590566554698204*^9, 3.590566558582611*^9}, 3.5913859132804375`*^9}],

Cell[TextData[{
 "Definition of the ",
 StyleBox["non-holomorphic forbidden Eisenstein series ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["E", "2"], "(", "z", ")"}], TraditionalForm]]],
 ", which transforms like a weight-2 modular form."
}], "Text",
 CellChangeTimes->{{3.591291018242953*^9, 3.5912910254345655`*^9}, {
  3.591291132715954*^9, 3.591291137551962*^9}, {3.5912912180481033`*^9, 
  3.591291241806945*^9}, {3.5912925334296145`*^9, 3.591292584379304*^9}, {
  3.5912926971675024`*^9, 3.5912927416431804`*^9}, {3.591303351116416*^9, 
  3.591303358323629*^9}, {3.5913136140412426`*^9, 3.591313614556043*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"E2", "[", "z_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "\[Pi]", "\[VeryThinSpace]", "\[ImaginaryI]"}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"24", " ", 
        RowBox[{
         SuperscriptBox["DedekindEta", "\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}], 
       RowBox[{"DedekindEta", "[", "z", "]"}]], "-", 
      FractionBox[
       RowBox[{"6", "\[ImaginaryI]"}], 
       RowBox[{"Im", "[", "z", "]"}]]}], ")"}]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.5829244692881584`*^9, 3.5829245246994557`*^9}, {
   3.5829245574819136`*^9, 3.582924558183915*^9}, 3.583486328319189*^9, 
   3.5913859156360416`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"E2xy", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "\[Pi]", "\[VeryThinSpace]", "\[ImaginaryI]"}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"24", " ", 
        RowBox[{
         SuperscriptBox["DedekindEta", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"x", "+", 
          RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", "y"}]}], "]"}]}], 
       RowBox[{"DedekindEta", "[", 
        RowBox[{"x", "+", 
         RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", "y"}]}], "]"}]], "-", 
      FractionBox[
       RowBox[{"6", "\[ImaginaryI]"}], "y"]}], ")"}]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.5907818146995745`*^9, 3.590781839909219*^9}, 
   3.5913859163536425`*^9}],

Cell[TextData[{
 "Definition of the ",
 StyleBox["Eisenstein series ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["E", "4"], "(", "z", ")"}], ",", 
    RowBox[{
     SubscriptBox["E", "6"], "(", "z", ")"}], ",", 
    RowBox[{
     SubscriptBox["E", "8"], "(", "z", ")"}], ",", 
    RowBox[{
     SubscriptBox["E", "10"], "(", "z", ")"}], ",", 
    RowBox[{
     SubscriptBox["E", "14"], "(", "z", ")"}]}], TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.591291018242953*^9, 3.5912910254345655`*^9}, {
  3.591291132715954*^9, 3.591291137551962*^9}, {3.5912912180481033`*^9, 
  3.591291241806945*^9}, {3.5912925334296145`*^9, 3.591292584379304*^9}, {
  3.5912926971675024`*^9, 3.591292708711522*^9}, {3.591292765292822*^9, 
  3.591292765729623*^9}, {3.5913033715680523`*^9, 3.5913033922536883`*^9}, {
  3.591313617754049*^9, 3.591313629157669*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"E4", "[", "z_", "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"\[Theta]", "[", "z", "]"}], "8"], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"\[Lambda]", "[", "z", "]"}], "+", 
      SuperscriptBox[
       RowBox[{"\[Lambda]", "[", "z", "]"}], "2"]}], ")"}]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.582924560149518*^9, 3.582924566233529*^9}, {
   3.582924621738426*^9, 3.5829246375724545`*^9}, {3.58344741098176*^9, 
   3.5834474140081654`*^9}, 3.591385917788845*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"E6", "[", "z_", "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"\[Theta]", "[", "z", "]"}], "12"], 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", "z", "]"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", "z", "]"}], "-", "2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"\[Lambda]", "[", "z", "]"}]}], "-", "1"}], ")"}]}], 
     "2"]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.5829246391948566`*^9, 3.582924671424514*^9}, 
   3.5913859184908466`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"E8", "[", "z_", "]"}], ":=", 
   SuperscriptBox[
    RowBox[{"E4", "[", "z", "]"}], "2"]}], ";"}]], "Code",
 CellChangeTimes->{{3.590900172636103*^9, 3.590900177596912*^9}, 
   3.591385919364448*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"E10", "[", "z_", "]"}], ":=", 
   RowBox[{
    RowBox[{"E4", "[", "z", "]"}], 
    RowBox[{"E6", "[", "z", "]"}]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.5909001791881146`*^9, 3.590900187300129*^9}, 
   3.59138592011325*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"E14", "[", "z_", "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"E4", "[", "z", "]"}], "2"], 
    RowBox[{"E6", "[", "z", "]"}]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.590900190232934*^9, 3.590900198079748*^9}, {
   3.5911280800174017`*^9, 3.5911280841826096`*^9}, 3.591385921517252*^9}],

Cell[TextData[{
 "Definition of the ",
 StyleBox["modular invariants ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Alpha]", "N"], "(", "z", ")"}], TraditionalForm]]],
 " ",
 StyleBox["on ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox[
     SubscriptBox["\[CapitalGamma]", 
      StyleBox["0",
       FontSlant->"Plain"]],
     FontSlant->"Italic"], "(", "N", ")"}], TraditionalForm]]],
 "\\",
 StyleBox["H",
  FontFamily->"ESSTIXFifteen"],
 "*, for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"N", "-", "1"}], ")"}], "|", "24"}], TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.591291018242953*^9, 3.5912910254345655`*^9}, {
  3.591291132715954*^9, 3.591291137551962*^9}, {3.5912912180481033`*^9, 
  3.591291241806945*^9}, {3.5912925334296145`*^9, 3.591292584379304*^9}, {
  3.5912926971675024`*^9, 3.591292708711522*^9}, {3.591292765292822*^9, 
  3.591292825805328*^9}, {3.591292915677086*^9, 3.591292930107111*^9}, {
  3.591313672572545*^9, 3.5913136807157593`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]", "[", 
    RowBox[{"n_", ",", "z_"}], "]"}], ":=", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["n", 
         RowBox[{"6", "/", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}]}]]], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"\[Eta]", "[", "z", "]"}], 
          RowBox[{"\[Eta]", "[", 
           RowBox[{"n", "\[VeryThinSpace]", "z"}], "\[VeryThinSpace]", "]"}]],
          ")"}], 
        FractionBox["24", 
         RowBox[{"n", "-", "1"}]]]}]}], ")"}], 
    RowBox[{"-", "1"}]]}], ";"}]], "Code",
 CellChangeTimes->{{3.590020622486866*^9, 3.59002065864773*^9}, {
   3.5912931947851763`*^9, 3.59129319679758*^9}, {3.591294241609415*^9, 
   3.5912942421710157`*^9}, {3.591320944154518*^9, 3.591320965526556*^9}, 
   3.591385923826056*^9}],

Cell[TextData[{
 StyleBox["N.B.:",
  FontWeight->"Bold"],
 " Due to various technical imperfections in the current version of ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " (as of Oct. 2013) while handling elliptic functions and their associates, \
a reader may experience some frustrations in an attempt to verify numerically \
certain integral formulae in our article \
\[OpenCurlyDoubleQuote]Kontsevich-Zagier Integrals for Automorphic Green\
\[CloseCurlyQuote]s Functions. I\[CloseCurlyDoubleQuote]. We have strived to \
provide, in this numerical supplement, ",
 StyleBox["ad hoc",
  FontSlant->"Italic"],
 " compromises to the software imperfections, by manually fine-tuning the \
options and parameters in the numerical integration routine. We hope that our \
efforts could save the readers some energy that would be otherwise spent in \
coding these integral formulae on their own, by trial and error (messages), \
and also wish that all our ",
 StyleBox["ad hoc",
  FontSlant->"Italic"],
 " compromises and manual fine-tunings will become unnecessary as ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " improves its capability in elliptic functions."
}], "Remark",
 CellChangeTimes->{{3.5912912810410147`*^9, 3.591291395139615*^9}, {
  3.5912914394124928`*^9, 3.5912914544821186`*^9}, {3.5912916902793336`*^9, 
  3.591291724521394*^9}, {3.591291868104046*^9, 3.5912918681664457`*^9}, {
  3.591317498646466*^9, 3.5913174991144667`*^9}, {3.591328626681814*^9, 
  3.5913287079579563`*^9}, {3.5913835427370954`*^9, 3.5913835477603045`*^9}, {
  3.5913963130306034`*^9, 3.591396344667459*^9}, {3.5913963991583548`*^9, 
  3.5913965666558485`*^9}, {3.5913966185571404`*^9, 3.5913968671903768`*^9}, {
  3.591404874347027*^9, 3.591404940038742*^9}, {3.5914118696095138`*^9, 
  3.5914118716219177`*^9}, {3.5914655470569963`*^9, 3.5914655689126344`*^9}, {
  3.6016989247119102`*^9, 3.6016989355072665`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Kontsevich-Zagier Integral Representations for Weight-4 Automorphic Green\
\[CloseCurlyQuote]s Functions on ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox[
      StyleBox[
       OverscriptBox["\[CapitalGamma]", "_"],
       FontSlant->"Italic"], "0"], "(", "2", ")"}], ","}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{
     SubscriptBox[
      StyleBox[
       OverscriptBox["\[CapitalGamma]", "_"],
       FontSlant->"Italic"], "0"], "(", "3", ")"}]}], TraditionalForm]]],
 ",",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{
     SubscriptBox[
      StyleBox[
       OverscriptBox["\[CapitalGamma]", "_"],
       FontSlant->"Italic"], "0"], "(", "4", ")"}]}], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["PSL",
     FontSlant->"Italic"], "(", 
    RowBox[{"2", ",", "\[DoubleStruckCapitalZ]"}], ")"}], TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.5912909196351795`*^9, 3.591290923691187*^9}, {
  3.5912936851408377`*^9, 3.5912938044186473`*^9}}],

Cell[TextData[{
 StyleBox["Integral representations for weight-4 automorphic Green\
\[CloseCurlyQuote]s functions on  ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     StyleBox[
      OverscriptBox["\[CapitalGamma]", "_"],
      FontSlant->"Italic"], "0"], "(", "N", ")"}], TraditionalForm]],
  FontWeight->"Bold"],
 StyleBox[" ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"N", "\[Element]", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4"}], "}"}]}]}], TraditionalForm]],
  FontWeight->"Bold"],
 StyleBox["):",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.591291018242953*^9, 3.5912910254345655`*^9}, {
   3.59129122731452*^9, 3.5912912294985237`*^9}, {3.5912938756639724`*^9, 
   3.5912939299988675`*^9}, {3.59129412476521*^9, 3.5912941467456484`*^9}, 
   3.591294702761825*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubsuperscriptBox["G", "2", 
     RowBox[{
      StyleBox["H",
       FontFamily->"ESSTIXFifteen",
       FontSlant->"Plain"], "/", 
      RowBox[{
       SubscriptBox[
        StyleBox[
         OverscriptBox["\[CapitalGamma]", "_"],
         FontSlant->"Italic"], "0"], "(", "N", ")"}]}]], "(", 
    RowBox[{"z", ",", 
     RowBox[{"z", "'"}]}], ")"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"4", 
       SuperscriptBox["\[Pi]", "2"]}], 
      RowBox[{"Im", " ", 
       RowBox[{"z", "'"}]}]], "Re", 
     RowBox[{
      SubsuperscriptBox["\[Integral]", 
       RowBox[{"z", "'"}], 
       RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", "\[Infinity]"}]], 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Alpha]", "N"], "(", "\[Zeta]", ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SubscriptBox["\[Alpha]", "N"], "(", "\[Zeta]", ")"}]}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"N", " ", 
           RowBox[{
            SubscriptBox["E", "2"], "(", 
            RowBox[{"N", " ", "\[Zeta]"}], ")"}]}], "-", 
          RowBox[{
           SubscriptBox["E", "2"], "(", "\[Zeta]", ")"}]}], ")"}], "2"], 
       RowBox[{
        SubsuperscriptBox["\[CurlyRho]", "2", 
         RowBox[{
          StyleBox["H",
           FontFamily->"ESSTIXFifteen",
           FontSlant->"Plain"], "/", 
          RowBox[{
           SubscriptBox[
            StyleBox[
             OverscriptBox["\[CapitalGamma]", "_"],
             FontSlant->"Italic"], "0"], "(", "N", ")"}]}]], "(", 
        RowBox[{"\[Zeta]", ",", "z"}], ")"}], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Zeta]", "-", 
           RowBox[{"z", "'"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"\[Zeta]", "-", 
           OverscriptBox[
            RowBox[{"z", "'"}], "_"]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"i", "(", 
          RowBox[{"N", "-", "1"}], ")"}], "2"]], 
       RowBox[{"\[DifferentialD]", "\[Zeta]"}]}]}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"4", 
       SuperscriptBox["\[Pi]", "2"]}], 
      RowBox[{"Im", " ", 
       RowBox[{"z", "'"}]}]], "Re", 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", 
       RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", "\[Infinity]"}]], 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Alpha]", "N"], "(", "\[Zeta]", ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SubscriptBox["\[Alpha]", "N"], "(", "\[Zeta]", ")"}]}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"N", " ", 
           RowBox[{
            SubscriptBox["E", "2"], "(", 
            RowBox[{"N", " ", "\[Zeta]"}], ")"}]}], "-", 
          RowBox[{
           SubscriptBox["E", "2"], "(", "\[Zeta]", ")"}]}], ")"}], "2"], 
       RowBox[{
        SubsuperscriptBox["\[CurlyRho]", "2", 
         RowBox[{
          StyleBox["H",
           FontFamily->"ESSTIXFifteen",
           FontSlant->"Plain"], "/", 
          RowBox[{
           SubscriptBox[
            StyleBox[
             OverscriptBox["\[CapitalGamma]", "_"],
             FontSlant->"Italic"], "0"], "(", "N", ")"}]}]], "(", 
        RowBox[{"\[Zeta]", ",", "z"}], ")"}], 
       FractionBox[
        SuperscriptBox["\[Zeta]", "2"], 
        SuperscriptBox[
         RowBox[{"i", "(", 
          RowBox[{"N", "-", "1"}], ")"}], "2"]], 
       RowBox[{"\[DifferentialD]", "\[Zeta]"}]}]}]}]}]}], 
  TraditionalForm]], "EquationNumbered",
 CellChangeTimes->{{3.591294098837964*^9, 3.5912941110059853`*^9}, {
  3.591294152642459*^9, 3.591294216477771*^9}, {3.5912942522486334`*^9, 
  3.591294339359187*^9}, {3.591319581916526*^9, 3.5913195835857286`*^9}}],

Cell["where ", "Text",
 CellChangeTimes->{{3.591291018242953*^9, 3.5912910254345655`*^9}, {
  3.59129122731452*^9, 3.5912912294985237`*^9}, {3.5912938756639724`*^9, 
  3.5912939299988675`*^9}, {3.59129412476521*^9, 3.5912941467456484`*^9}, {
  3.59129435828202*^9, 3.5912943592336216`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubsuperscriptBox["\[CurlyRho]", "2", 
     RowBox[{
      StyleBox["H",
       FontFamily->"ESSTIXFifteen",
       FontSlant->"Plain"], "/", 
      RowBox[{
       SubscriptBox[
        StyleBox[
         OverscriptBox["\[CapitalGamma]", "_"],
         FontSlant->"Italic"], "0"], "(", "N", ")"}]}]], "(", 
    RowBox[{"\[Zeta]", ",", "z"}], ")"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       SubscriptBox["\[Alpha]", "N"], "(", "z", ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SubscriptBox["\[Alpha]", "N"], "(", "z", ")"}]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Alpha]", "N"], "(", "\[Zeta]", ")"}], "-", 
        RowBox[{
         SubscriptBox["\[Alpha]", "N"], "(", "z", ")"}]}], ")"}], "2"]], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"N", "-", "1"}], "12"], 
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["N", "2"], 
        SuperscriptBox[
         RowBox[{
          SubscriptBox["E", "2"], "(", 
          RowBox[{"N", " ", "z"}], ")"}], "2"]}], "-", 
       RowBox[{
        SuperscriptBox["N", "2"], 
        RowBox[{
         SubscriptBox["E", "4"], "(", 
         RowBox[{"N", " ", "z"}], ")"}]}], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["E", "2"], "(", "z", ")"}], ")"}], "2"], "+", 
       RowBox[{
        SubscriptBox["E", "4"], "(", "z", ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Alpha]", "N"], "(", "\[Zeta]", ")"}], "-", 
         RowBox[{
          SubscriptBox["\[Alpha]", "N"], "(", "z", ")"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"N", " ", 
          RowBox[{
           SubscriptBox["E", "2"], "(", 
           RowBox[{"N", " ", "z"}], ")"}]}], "-", 
         RowBox[{
          SubscriptBox["E", "2"], "(", "z", ")"}]}], ")"}]}]]}]}]}], 
  TraditionalForm]], "EquationNumbered",
 CellChangeTimes->{{3.591294098837964*^9, 3.5912941110059853`*^9}, {
  3.591294152642459*^9, 3.591294216477771*^9}, {3.5912942522486334`*^9, 
  3.591294339359187*^9}, {3.591294463831805*^9, 3.591294560910776*^9}}],

Cell["with", "Text",
 CellChangeTimes->{{3.591291018242953*^9, 3.5912910254345655`*^9}, {
  3.59129122731452*^9, 3.5912912294985237`*^9}, {3.5912938756639724`*^9, 
  3.5912939299988675`*^9}, {3.59129412476521*^9, 3.5912941467456484`*^9}, {
  3.59129435828202*^9, 3.5912943592336216`*^9}, {3.591294590270027*^9, 
  3.591294590613228*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SubscriptBox["\[Alpha]", "N"], "(", "z", ")"}]], "=", 
   RowBox[{"1", "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["N", 
       RowBox[{"6", "/", 
        RowBox[{"(", 
         RowBox[{"N", "-", "1"}], ")"}]}]]], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"\[Eta]", "(", "z", ")"}], 
         RowBox[{"\[Eta]", "(", 
          RowBox[{"N", " ", "z"}], ")"}]], ")"}], 
       RowBox[{"24", "/", 
        RowBox[{"(", 
         RowBox[{"N", "-", "1"}], ")"}]}]], "."}]}]}]}], 
  TraditionalForm]], "EquationNumbered",
 CellChangeTimes->{{3.591294098837964*^9, 3.5912941110059853`*^9}, {
  3.591294152642459*^9, 3.591294216477771*^9}, {3.5912942522486334`*^9, 
  3.591294339359187*^9}, {3.591294463831805*^9, 3.591294560910776*^9}, {
  3.591294668519765*^9, 3.591294697208215*^9}}],

Cell[TextData[StyleBox["Numerical Implementation:",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.591291018242953*^9, 3.5912910254345655`*^9}, {
  3.59129122731452*^9, 3.5912912294985237`*^9}, {3.5912938756639724`*^9, 
  3.5912939299988675`*^9}, {3.59129412476521*^9, 3.5912941467456484`*^9}, {
  3.591294702761825*^9, 3.5912947234786615`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]2Hecke234", "[", 
   RowBox[{"n_", ",", "\[Zeta]_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"\[Alpha]", "[", 
      RowBox[{"n", ",", "z"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"\[Alpha]", "[", 
        RowBox[{"n", ",", "z"}], "]"}]}], ")"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Alpha]", "[", 
        RowBox[{"n", ",", "\[Zeta]"}], "]"}], "-", 
       RowBox[{"\[Alpha]", "[", 
        RowBox[{"n", ",", "z"}], "]"}]}], ")"}], "2"]], "-", 
   RowBox[{
    FractionBox[
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], "12"], 
    FractionBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["n", "2"], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"E2", "[", 
           RowBox[{"n", "\[VeryThinSpace]", "z"}], "]"}], "2"], "-", 
         RowBox[{"E4", "[", 
          RowBox[{"n", "\[VeryThinSpace]", "z"}], "]"}]}], ")"}]}], "-", 
      SuperscriptBox[
       RowBox[{"E2", "[", "z", "]"}], "2"], "+", 
      RowBox[{"E4", "[", "z", "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"n", ",", "\[Zeta]"}], "]"}], "-", 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"n", ",", "z"}], "]"}]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", "\[VeryThinSpace]", 
          RowBox[{"E2", "[", 
           RowBox[{"n", "\[VeryThinSpace]", "z"}], "]"}]}], "-", 
         RowBox[{"E2", "[", "z", "]"}]}], ")"}], "2"]}]]}]}]}]], "Code",
 CellChangeTimes->{{3.590030901020523*^9, 3.5900309949014883`*^9}, {
  3.590031107596086*^9, 3.590031110934492*^9}, {3.590031185173423*^9, 
  3.590031185345023*^9}, {3.5900312458263297`*^9, 3.5900312787423873`*^9}, {
  3.5900314485486856`*^9, 3.5900314964095697`*^9}, {3.5912947517459106`*^9, 
  3.5912947827119656`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"G2Hecke234", "[", 
   RowBox[{"n_", ",", "z_", ",", "u_", ",", "w_", ",", "a_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"$MaxExtraPrecision", "=", "5000"}], "}"}], ",", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}], "2"]], 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              FractionBox["1", "\[ImaginaryI]"], 
              FractionBox[
               RowBox[{"4", 
                SuperscriptBox["\[Pi]", "2"]}], 
               RowBox[{"Im", "[", "u", "]"}]], 
              RowBox[{"\[Alpha]", "[", 
               RowBox[{"n", ",", "\[Zeta]"}], "]"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"\[Alpha]", "[", 
                 RowBox[{"n", ",", "\[Zeta]"}], "]"}]}], ")"}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"n", "\[VeryThinSpace]\[VeryThinSpace]", 
                  RowBox[{"E2", "[", 
                   RowBox[{"n", "\[VeryThinSpace]", "\[Zeta]"}], "]"}]}], "-", 
                 RowBox[{"E2", "[", "\[Zeta]", "]"}]}], ")"}], "2"], 
              RowBox[{"\[Rho]2Hecke234", "[", 
               RowBox[{"n", ",", "\[Zeta]", ",", "z"}], "]"}], 
              RowBox[{"(", 
               RowBox[{"\[Zeta]", "-", "u"}], ")"}], 
              RowBox[{"(", 
               RowBox[{"\[Zeta]", "-", 
                RowBox[{"Conjugate", "[", "u", "]"}]}], ")"}]}], ",", "w"}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Zeta]", ",", "u", ",", 
             RowBox[{"\[ImaginaryI]", "+", 
              FractionBox["1", "\[ExponentialE]"]}], ",", 
             RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", "\[Infinity]"}]}], 
            "}"}], ",", 
           RowBox[{"Exclusions", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"\[Zeta]", "\[Equal]", "u"}], "}"}]}], ",", 
           RowBox[{"WorkingPrecision", "\[Rule]", "w"}], ",", 
           RowBox[{"PrecisionGoal", "\[Rule]", "a"}], ",", 
           RowBox[{"MaxRecursion", "\[Rule]", "40"}]}], "]"}], "]"}], "-", 
        RowBox[{"Re", "[", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              FractionBox["1", 
               RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]"}]], 
              FractionBox[
               RowBox[{"4", 
                SuperscriptBox["\[Pi]", "2"]}], 
               RowBox[{"Im", "[", "u", "]"}]], 
              RowBox[{"\[Alpha]", "[", 
               RowBox[{"n", ",", "\[Zeta]"}], "]"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"\[Alpha]", "[", 
                 RowBox[{"n", ",", "\[Zeta]"}], "]"}]}], ")"}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"n", "\[VeryThinSpace]\[VeryThinSpace]", 
                  RowBox[{"E2", "[", 
                   RowBox[{"n", "\[VeryThinSpace]", "\[Zeta]"}], "]"}]}], "-", 
                 RowBox[{"E2", "[", "\[Zeta]", "]"}]}], ")"}], "2"], 
              SuperscriptBox["\[Zeta]", "2"], 
              RowBox[{"\[Rho]2Hecke234", "[", 
               RowBox[{"n", ",", "\[Zeta]", ",", "z"}], "]"}]}], ",", "w"}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Zeta]", ",", "0", ",", 
             RowBox[{"\[ImaginaryI]", "+", 
              FractionBox["1", "\[ExponentialE]"]}]}], "}"}], ",", 
           RowBox[{"WorkingPrecision", "\[Rule]", "w"}], ",", 
           RowBox[{"PrecisionGoal", "\[Rule]", "a"}], ",", 
           RowBox[{"MaxRecursion", "\[Rule]", "40"}]}], "]"}], "]"}], "-", 
        RowBox[{"Re", "[", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              FractionBox["1", 
               RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]"}]], 
              FractionBox[
               RowBox[{"4", 
                SuperscriptBox["\[Pi]", "2"]}], 
               RowBox[{"Im", "[", "u", "]"}]], 
              RowBox[{"\[Alpha]", "[", 
               RowBox[{"n", ",", "\[Zeta]"}], "]"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"\[Alpha]", "[", 
                 RowBox[{"n", ",", "\[Zeta]"}], "]"}]}], ")"}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"n", "\[VeryThinSpace]\[VeryThinSpace]", 
                  RowBox[{"E2", "[", 
                   RowBox[{"n", "\[VeryThinSpace]", "\[Zeta]"}], "]"}]}], "-", 
                 RowBox[{"E2", "[", "\[Zeta]", "]"}]}], ")"}], "2"], 
              SuperscriptBox["\[Zeta]", "2"], 
              RowBox[{"\[Rho]2Hecke234", "[", 
               RowBox[{"n", ",", "\[Zeta]", ",", "z"}], "]"}]}], ",", "w"}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Zeta]", ",", 
             RowBox[{"\[ImaginaryI]", "+", 
              FractionBox["1", "\[ExponentialE]"]}], ",", 
             RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", "\[Infinity]"}]}], 
            "}"}], ",", 
           RowBox[{"WorkingPrecision", "\[Rule]", "w"}], ",", 
           RowBox[{"PrecisionGoal", "\[Rule]", "a"}], ",", 
           RowBox[{"MaxRecursion", "\[Rule]", "40"}]}], "]"}], "]"}]}], ",", 
       "a"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGBQBmIQvct1u3jR/leOsztPmYHofHUeexCdtG2CE4juunW2
EETvc3IoBtFxd+sngmi1X4WTQPTc1c2zQPSptrtgWse45iBYn+3sQyC6w6X1
LFgdp+g5ED1ZTus1iF6Xsh1Mz+gNFysF0h9YloqD6K1Tt4aCaLtY+zAQfXtD
85pyIP3mV/l6EC1TteIYiHZ5dgNMS8yu92sHidc+CgHRKmu/x4Dokpq8WBCd
ofAjEUSrVYUmgeh7f2aXgOiqpDtg+tqUglWdQFp4S8xqEF19cw5PF5Bu8DgG
pm05pTJ6gHSeGncmiJ7NE9UKoh+8XgmmcyqawvtA7oi4CKbvu95KB9Hz5ptn
gGjf3LlPJwDpzHMvwPQrjz/iE4G0zzZNCRB96HJPCYguETAsBdEWLqk31x4A
ukfqDJg29hL/efPgK8cn4tZ/QfSyzdODbwFpm4wDYSD62i62IhA9J3tlOYiO
2cLTAaLfGQmA6RWX23Tvguig2yYgOuH1vQsg2kF040UQbWQadwdEb49dch9E
78pw+g+ihV5WMtwD0hkmcxdxHHrlKKZ2AEwDAE2mOzU=
  "]],

Cell["A few computational examples:", "Example",
 CellChangeTimes->{{3.5912950487572327`*^9, 3.59129505289124*^9}, {
   3.5913034809554443`*^9, 3.5913034813298445`*^9}, 3.591303831035659*^9, {
   3.5913044268163056`*^9, 3.5913044277055073`*^9}, {3.5913138390716376`*^9, 
   3.5913138400700393`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubsuperscriptBox["G", "2", 
     RowBox[{
      StyleBox["H",
       FontFamily->"ESSTIXFifteen",
       FontSlant->"Plain"], "/", 
      RowBox[{
       SubscriptBox[
        StyleBox[
         OverscriptBox["\[CapitalGamma]", "_"],
         FontSlant->"Italic"], "0"], "(", "4", ")"}]}]], "(", 
    RowBox[{
     FractionBox[
      RowBox[{"5", "i"}], "2"], ",", 
     FractionBox["i", "10"]}], ")"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "25"]}], "log", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", "28"], 
      SuperscriptBox["3", "46"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        SqrtBox["5"], ")"}], "25"], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          SqrtBox["5"], "+", "1"}], "2"], ")"}], "100"]}]]}]}], 
  TraditionalForm]], "Equation",
 CellChangeTimes->{{3.591294098837964*^9, 3.5912941110059853`*^9}, {
   3.591294152642459*^9, 3.591294216477771*^9}, {3.5912942522486334`*^9, 
   3.591294339359187*^9}, {3.591295285815249*^9, 3.59129538308142*^9}, 
   3.5913171257424107`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"G2Hecke234", "[", 
   RowBox[{"4", ",", 
    FractionBox[
     RowBox[{"5", "\[ImaginaryI]"}], "2"], ",", 
    FractionBox["\[ImaginaryI]", "10"], ",", "520", ",", "15"}], "]"}], 
  "]"}]], "Code",
 CellChangeTimes->{{3.5912960443197813`*^9, 3.591296067501422*^9}, {
   3.5912962680709743`*^9, 3.5912962682425747`*^9}, 3.59130154873505*^9, {
   3.5913017869786687`*^9, 3.5913018334511504`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"58.95277790000000095460563898086547851563`7.791104187481165", ",", 
   RowBox[{"-", "0.06820519692099660142313589165953994358`15."}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.5912960627590137`*^9, {3.591296266370571*^9, 3.591296290784614*^9}, 
   3.5913015551310616`*^9, {3.5913018081011057`*^9, 3.5913018314231467`*^9}, 
   3.591301894743658*^9, 3.5913030033762054`*^9, 3.5913032359726143`*^9, 
   3.5913199550067806`*^9, 3.591384886751834*^9, 3.591390596359243*^9, 
   3.591391471768382*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"G2Hecke234", "[", 
   RowBox[{"4", ",", 
    FractionBox["\[ImaginaryI]", "10"], ",", 
    FractionBox[
     RowBox[{"5", "\[ImaginaryI]"}], "2"], ",", "520", ",", "15"}], "]"}], 
  "]"}]], "Code",
 CellChangeTimes->{{3.5912960443197813`*^9, 3.591296067501422*^9}, {
   3.5912962680709743`*^9, 3.5912962682425747`*^9}, 3.59130154873505*^9, {
   3.5913017048445244`*^9, 3.591301706934928*^9}, 3.591301745154995*^9, 
   3.5913018444803696`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"180.36835619999999380524968728423118591309`8.276760260603247", ",", 
   RowBox[{"-", "0.06820519692099660142313589166003754049`15."}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.5913031549304714`*^9, 3.5913034185397344`*^9, 
  3.5913908060612125`*^9, 3.591391653711501*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "25"]}], 
    RowBox[{"Log", "[", 
     FormBox[
      FractionBox[
       RowBox[{
        SuperscriptBox["2", "28"], 
        SuperscriptBox["3", "46"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          SqrtBox["5"], ")"}], "25"], 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            SqrtBox["5"], "+", "1"}], "2"], ")"}], "100"]}]],
      TraditionalForm], "]"}]}], ",", "15"}], "]"}]], "Code",
 CellChangeTimes->{
  3.5912958276978006`*^9, {3.591295944354806*^9, 3.5912959460864086`*^9}, {
   3.5913018810000343`*^9, 3.591301883823639*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.06820519692099660142313589166003750719`15."}]], "Output",
 CellChangeTimes->{3.5913015625722747`*^9, 3.591302265120509*^9}]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubsuperscriptBox["G", "2", 
     RowBox[{
      StyleBox["H",
       FontFamily->"ESSTIXFifteen",
       FontSlant->"Plain"], "/", 
      RowBox[{
       SubscriptBox[
        StyleBox[
         OverscriptBox["\[CapitalGamma]", "_"],
         FontSlant->"Italic"], "0"], "(", "4", ")"}]}]], "(", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"i", 
        SqrtBox["3"]}]}], "4"], ",", 
     FractionBox[
      RowBox[{"i", 
       SqrtBox["7"]}], "2"]}], ")"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", 
      SqrtBox["21"]]}], 
    RowBox[{"log", "(", 
     RowBox[{
      FractionBox[
       RowBox[{"5", "+", 
        SqrtBox["21"]}], "2"], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           SqrtBox["21"], "-", "1"}], "2"], ")"}], "2"], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           SqrtBox["21"], "+", "1"}], "2"], ")"}], "2"]], 
      FractionBox[
       RowBox[{
        SqrtBox["21"], "+", "2"}], 
       RowBox[{
        SqrtBox["21"], "-", "2"}]]}], ")"}]}]}], TraditionalForm]], "Equation",
 CellChangeTimes->{{3.591294098837964*^9, 3.5912941110059853`*^9}, {
  3.591294152642459*^9, 3.591294216477771*^9}, {3.5912942522486334`*^9, 
  3.591294339359187*^9}, {3.591295285815249*^9, 3.59129538308142*^9}, {
  3.5913064210702076`*^9, 3.591306431865427*^9}, {3.591306463923483*^9, 
  3.5913065199899817`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"G2Hecke234", "[", 
   RowBox[{"4", ",", 
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{"\[ImaginaryI]", 
       SqrtBox["3"]}]}], "4"], ",", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", 
      SqrtBox["7"]}], "2"], ",", "520", ",", "15"}], "]"}], "]"}]], "Code",
 CellChangeTimes->{{3.5912960443197813`*^9, 3.591296067501422*^9}, {
   3.5912962680709743`*^9, 3.5912962682425747`*^9}, 3.59130154873505*^9, {
   3.5913017869786687`*^9, 3.5913018334511504`*^9}, {3.5913065644188595`*^9, 
   3.5913065706276703`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"58.2039730999999989080606610514223575592`7.785552544604979", ",", 
   RowBox[{"-", "0.70497541782695962712943709800394068402`15."}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.591306634244582*^9, 3.5913908770725365`*^9, 
  3.591391712492405*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"G2Hecke234", "[", 
   RowBox[{"4", ",", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", 
      SqrtBox["7"]}], "2"], ",", 
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{"\[ImaginaryI]", 
       SqrtBox["3"]}]}], "4"], ",", "520", ",", "15"}], "]"}], "]"}]], "Code",
 CellChangeTimes->{{3.5913065788488846`*^9, 3.5913065868204985`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"60.1227853999999979350832290947437286377`7.799639005883584", ",", 
   RowBox[{"-", "0.70497541782695962712943709800394068402`15."}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.591306694881889*^9, 3.591390949877865*^9, 
  3.591391773160911*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", 
      SqrtBox["21"]]}], 
    RowBox[{"Log", "[", 
     FormBox[
      FormBox[
       RowBox[{
        FractionBox[
         RowBox[{"5", "+", 
          SqrtBox["21"]}], "2"], 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{
             SqrtBox["21"], "-", "1"}], "2"], ")"}], "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{
             SqrtBox["21"], "+", "1"}], "2"], ")"}], "2"]], 
        FractionBox[
         RowBox[{
          SqrtBox["21"], "+", "2"}], 
         RowBox[{
          SqrtBox["21"], "-", "2"}]]}],
       TraditionalForm],
      TraditionalForm], "]"}]}], ",", "15"}], "]"}]], "Code",
 CellChangeTimes->{
  3.5912958276978006`*^9, {3.591295944354806*^9, 3.5912959460864086`*^9}, {
   3.5913018810000343`*^9, 3.591301883823639*^9}, {3.591306543156022*^9, 
   3.5913065586936493`*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.7049754178269596271294370980039392482`15."}]], "Output",
 CellChangeTimes->{3.5913065600352516`*^9}]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubsuperscriptBox["G", "2", 
     RowBox[{
      StyleBox["H",
       FontFamily->"ESSTIXFifteen",
       FontSlant->"Plain"], "/", 
      RowBox[{
       SubscriptBox[
        StyleBox[
         OverscriptBox["\[CapitalGamma]", "_"],
         FontSlant->"Italic"], "0"], "(", "3", ")"}]}]], "(", 
    RowBox[{
     FractionBox[
      RowBox[{"4", "i"}], 
      SqrtBox["6"]], ",", 
     FractionBox["i", 
      RowBox[{"2", 
       SqrtBox["6"]}]]}], ")"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "8"]}], "log", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox["3"]}], ")"}], "24"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"3", 
          SqrtBox["3"]}]}], ")"}], "7"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", 
        SqrtBox["3"]}], ")"}], "27"]]}]}], TraditionalForm]], "Equation",
 CellChangeTimes->{{3.591294098837964*^9, 3.5912941110059853`*^9}, {
  3.591294152642459*^9, 3.591294216477771*^9}, {3.5912942522486334`*^9, 
  3.591294339359187*^9}, {3.591295285815249*^9, 3.59129538308142*^9}, {
  3.5913038381804714`*^9, 3.591303871985731*^9}, {3.5913039975659513`*^9, 
  3.59130404227563*^9}, {3.5913043311881375`*^9, 3.5913043619045916`*^9}, {
  3.591306788856454*^9, 3.5913068829870195`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"G2Hecke234", "[", 
   RowBox[{"3", ",", 
    FractionBox[
     RowBox[{"4", "\[ImaginaryI]"}], 
     SqrtBox["6"]], ",", 
    FractionBox["\[ImaginaryI]", 
     RowBox[{"2", 
      SqrtBox["6"]}]], ",", "520", ",", "15"}], "]"}], "]"}]], "Code",
 CellChangeTimes->{{3.5912960443197813`*^9, 3.591296067501422*^9}, {
   3.5912962680709743`*^9, 3.5912962682425747`*^9}, 3.59130154873505*^9, {
   3.5913017869786687`*^9, 3.5913018334511504`*^9}, {3.5913065644188595`*^9, 
   3.5913065706276703`*^9}, {3.591307391937913*^9, 3.5913074019531307`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"61.94799710000000203535819309763610363007`7.812627182628033", ",", 
   RowBox[{"-", "0.29727789937627672229990703011455572962`15."}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.591307465242442*^9, 3.5913910255691977`*^9, 
  3.5913918354986205`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"G2Hecke234", "[", 
   RowBox[{"3", ",", 
    FractionBox["\[ImaginaryI]", 
     RowBox[{"2", 
      SqrtBox["6"]}]], ",", 
    FractionBox[
     RowBox[{"4", "\[ImaginaryI]"}], 
     SqrtBox["6"]], ",", "520", ",", "15"}], "]"}], "]"}]], "Code",
 CellChangeTimes->{{3.5913065788488846`*^9, 3.5913065868204985`*^9}, {
  3.591307393404316*^9, 3.591307407974741*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"91.82218860000000404397724196314811706543`7.9835475533277425", ",", 
   RowBox[{"-", "0.29727789937627672229990703011455565413`15."}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.591307560344209*^9, 3.5913911375305943`*^9, 
  3.591391928131583*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "8"]}], 
    RowBox[{"Log", "[", 
     FormBox[
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SqrtBox["3"]}], ")"}], "24"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"3", 
            SqrtBox["3"]}]}], ")"}], "7"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SqrtBox["3"]}], ")"}], "27"]],
      TraditionalForm], "]"}]}], ",", "15"}], "]"}]], "Code",
 CellChangeTimes->{
  3.5912958276978006`*^9, {3.591295944354806*^9, 3.5912959460864086`*^9}, {
   3.5913018810000343`*^9, 3.591301883823639*^9}, {3.591306543156022*^9, 
   3.5913065586936493`*^9}, {3.591306892237835*^9, 3.591306903797456*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.29727789937627672229990703011455576187`15."}]], "Output",
 CellChangeTimes->{3.5913069046398573`*^9}]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubsuperscriptBox["G", "2", 
     RowBox[{
      StyleBox["H",
       FontFamily->"ESSTIXFifteen",
       FontSlant->"Plain"], "/", 
      RowBox[{
       SubscriptBox[
        StyleBox[
         OverscriptBox["\[CapitalGamma]", "_"],
         FontSlant->"Italic"], "0"], "(", "3", ")"}]}]], "(", 
    RowBox[{"i", ",", 
     FractionBox[
      RowBox[{"2", "i"}], 
      SqrtBox["3"]]}], ")"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", 
       SqrtBox["3"]}]]}], "log", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", 
         SqrtBox["3"]}], "-", "2"}], ")"}], "5"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SqrtBox["3"], "-", "1"}], ")"}], "4"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "-", 
         SqrtBox["3"]}], ")"}], "7"]}]]}]}], TraditionalForm]], "Equation",
 CellChangeTimes->{{3.591294098837964*^9, 3.5912941110059853`*^9}, {
  3.591294152642459*^9, 3.591294216477771*^9}, {3.5912942522486334`*^9, 
  3.591294339359187*^9}, {3.591295285815249*^9, 3.59129538308142*^9}, {
  3.5913038381804714`*^9, 3.591303871985731*^9}, {3.5913039975659513`*^9, 
  3.59130404227563*^9}, {3.5913043311881375`*^9, 3.5913043619045916`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"G2Hecke234", "[", 
   RowBox[{"3", ",", "\[ImaginaryI]", ",", 
    FormBox[
     FractionBox[
      RowBox[{"2", "\[ImaginaryI]"}], 
      SqrtBox["3"]],
     TraditionalForm], ",", "520", ",", "15"}], "]"}], "]"}]], "Code",
 CellChangeTimes->{{3.5912960443197813`*^9, 3.591296067501422*^9}, {
   3.5912962680709743`*^9, 3.5912962682425747`*^9}, 3.59130154873505*^9, {
   3.5913017869786687`*^9, 3.5913018334511504`*^9}, {3.5913041090905476`*^9, 
   3.591304117327362*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"60.87159019999999998162820702418684959412`7.805014560622649", ",", 
   RowBox[{"-", "4.69849534218775998646561099574541543855`15."}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.5913043090204983`*^9, 3.5913913619129887`*^9, 
  3.5913919895020914`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"G2Hecke234", "[", 
   RowBox[{"3", ",", 
    FormBox[
     FractionBox[
      RowBox[{"2", "\[ImaginaryI]"}], 
      SqrtBox["3"]],
     TraditionalForm], ",", "\[ImaginaryI]", ",", "520", ",", "15"}], "]"}], 
  "]"}]], "Code",
 CellChangeTimes->{{3.5913041229121714`*^9, 3.5913041365309954`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"61.0587913999999969405507727060467004776`7.806348116886132", ",", 
   RowBox[{"-", "4.69849534218775998646561099574541543855`15."}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.5913043717794085`*^9, 3.5913913927386427`*^9, 
  3.591392050934999*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", 
       SqrtBox["3"]}]]}], 
    RowBox[{"Log", "[", 
     FormBox[
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", 
           SqrtBox["3"]}], "-", "2"}], ")"}], "5"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox["3"], "-", "1"}], ")"}], "4"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "-", 
           SqrtBox["3"]}], ")"}], "7"]}]],
      TraditionalForm], "]"}]}], ",", "15"}], "]"}]], "Code",
 CellChangeTimes->{{3.5913040476420393`*^9, 3.591304101072133*^9}, {
  3.5913043417493563`*^9, 3.5913043653521976`*^9}}],

Cell[BoxData[
 RowBox[{"-", "4.6984953421877599864656109957452883297`15."}]], "Output",
 CellChangeTimes->{{3.5913040870165086`*^9, 3.5913041021953354`*^9}, 
   3.591304371841809*^9}]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubsuperscriptBox["G", "2", 
     RowBox[{
      StyleBox["H",
       FontFamily->"ESSTIXFifteen",
       FontSlant->"Plain"], "/", 
      RowBox[{
       SubscriptBox[
        StyleBox[
         OverscriptBox["\[CapitalGamma]", "_"],
         FontSlant->"Italic"], "0"], "(", "2", ")"}]}]], "(", 
    RowBox[{
     FractionBox[
      RowBox[{"i", 
       SqrtBox["58"]}], "2"], ",", 
     FractionBox["i", 
      SqrtBox["58"]]}], ")"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "116"]}], "log", 
    FractionBox[
     RowBox[{
      SuperscriptBox["5", "88"], 
      SuperscriptBox["7", "216"], 
      SuperscriptBox["29", "116"]}], 
     RowBox[{
      SuperscriptBox["2", "168"], 
      SuperscriptBox["3", "64"], 
      SuperscriptBox["11", "288"], 
      SuperscriptBox["13", "24"]}]]}]}], TraditionalForm]], "Equation",
 CellChangeTimes->{{3.591294098837964*^9, 3.5912941110059853`*^9}, {
   3.591294152642459*^9, 3.591294216477771*^9}, {3.5912942522486334`*^9, 
   3.591294339359187*^9}, {3.591295285815249*^9, 3.59129538308142*^9}, {
   3.5913038381804714`*^9, 3.591303871985731*^9}, {3.5913039975659513`*^9, 
   3.59130404227563*^9}, {3.5913043311881375`*^9, 3.5913043619045916`*^9}, 
   3.591304735150847*^9, {3.591304829499813*^9, 3.5913048674702797`*^9}, {
   3.591304904910345*^9, 3.591304945798017*^9}, {3.5913053848139877`*^9, 
   3.5913053855939894`*^9}, {3.5913057206601777`*^9, 3.5913057252621856`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"G2Hecke234", "[", 
   RowBox[{"2", ",", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", 
      SqrtBox["58"]}], "2"], ",", 
    FractionBox["\[ImaginaryI]", 
     SqrtBox["58"]], ",", "520", ",", "15"}], "]"}], "]"}]], "Code",
 CellChangeTimes->{{3.5912960443197813`*^9, 3.591296067501422*^9}, {
   3.5912962680709743`*^9, 3.5912962682425747`*^9}, 3.59130154873505*^9, {
   3.5913017869786687`*^9, 3.5913018334511504`*^9}, {3.5913041090905476`*^9, 
   3.591304117327362*^9}, {3.591304995827305*^9, 3.591305028946163*^9}, {
   3.5913056988513393`*^9, 3.5913057093501577`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"146.51613919999999779975041747093200683594`8.186485379467689", ",", 
   RowBox[{"-", "0.11759404150639709857214162967304212689`15."}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.591305178207225*^9, 3.5913058665828342`*^9, 
  3.5913921990728593`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"G2Hecke234", "[", 
   RowBox[{"2", ",", 
    FractionBox["\[ImaginaryI]", 
     SqrtBox["58"]], ",", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", 
      SqrtBox["58"]}], "2"], ",", "520", ",", "15"}], "]"}], "]"}]], "Code",
 CellChangeTimes->{{3.5912960443197813`*^9, 3.591296067501422*^9}, {
   3.5912962680709743`*^9, 3.5912962682425747`*^9}, 3.59130154873505*^9, {
   3.5913017869786687`*^9, 3.5913018334511504`*^9}, {3.5913041090905476`*^9, 
   3.591304117327362*^9}, {3.591304995827305*^9, 3.5913050406929836`*^9}, {
   3.5913057120957623`*^9, 3.591305715964569*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"143.70812119999999367792042903602123260498`8.178081224856342", ",", 
   RowBox[{"-", "0.11759404150639709857214162967304212689`15."}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.5913053560163374`*^9, 3.5913060103214865`*^9, 
  3.591392344576111*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "116"]}], 
    RowBox[{"Log", "[", 
     FormBox[
      FractionBox[
       RowBox[{
        SuperscriptBox["5", "88"], 
        SuperscriptBox["7", "216"], 
        SuperscriptBox["29", "116"]}], 
       RowBox[{
        SuperscriptBox["2", "168"], 
        SuperscriptBox["3", "64"], 
        SuperscriptBox["11", "288"], 
        SuperscriptBox["13", "24"]}]],
      TraditionalForm], "]"}]}], ",", "15"}], "]"}]], "Code",
 CellChangeTimes->{{3.591304962817647*^9, 3.5913049870132895`*^9}, {
  3.5913051847748365`*^9, 3.5913051855704384`*^9}, {3.5913053892755957`*^9, 
  3.5913053901491976`*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.11759404150639709857214162967304212684`15."}]], "Output",
 CellChangeTimes->{3.59130498730969*^9, 3.5913053560631375`*^9, 
  3.5913053911163993`*^9}]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubsuperscriptBox["G", "2", 
     RowBox[{
      StyleBox["H",
       FontFamily->"ESSTIXFifteen",
       FontSlant->"Plain"], "/", 
      RowBox[{
       SubscriptBox[
        StyleBox[
         OverscriptBox["\[CapitalGamma]", "_"],
         FontSlant->"Italic"], "0"], "(", "2", ")"}]}]], "(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"i", 
        SqrtBox["17"]}], "-", "1"}], "2"], ",", 
     FractionBox["1", 
      RowBox[{"1", "-", 
       RowBox[{"i", 
        SqrtBox["17"]}]}]]}], ")"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "17"]}], "log", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SqrtBox["17"], "+", "4"}], ")"}], "7"], 
      SuperscriptBox["5", "26"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"5", "+", 
          SqrtBox["17"]}], "2"], ")"}], "36"], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"5", "-", 
          SqrtBox["17"]}], "2"], ")"}], "6"]}]]}]}], 
  TraditionalForm]], "Equation",
 CellChangeTimes->{{3.591294098837964*^9, 3.5912941110059853`*^9}, {
   3.591294152642459*^9, 3.591294216477771*^9}, {3.5912942522486334`*^9, 
   3.591294339359187*^9}, {3.591295285815249*^9, 3.59129538308142*^9}, {
   3.5913038381804714`*^9, 3.591303871985731*^9}, {3.5913039975659513`*^9, 
   3.59130404227563*^9}, {3.5913043311881375`*^9, 3.5913043619045916`*^9}, 
   3.591304735150847*^9, {3.591304829499813*^9, 3.5913048674702797`*^9}, {
   3.591304904910345*^9, 3.591304945798017*^9}, {3.5913053848139877`*^9, 
   3.5913053855939894`*^9}, {3.5913057206601777`*^9, 
   3.5913057252621856`*^9}, {3.591305765962657*^9, 3.5913057785986795`*^9}, {
   3.591305822824757*^9, 3.5913058457567973`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"G2Hecke234", "[", 
   RowBox[{"2", ",", 
    FractionBox[
     RowBox[{
      RowBox[{"\[ImaginaryI]", 
       SqrtBox["17"]}], "-", "1"}], "2"], ",", 
    FractionBox["1", 
     RowBox[{"1", "-", 
      RowBox[{"\[ImaginaryI]", 
       SqrtBox["17"]}]}]], ",", "520", ",", "15"}], "]"}], "]"}]], "Code",
 CellChangeTimes->{{3.5912960443197813`*^9, 3.591296067501422*^9}, {
   3.5912962680709743`*^9, 3.5912962682425747`*^9}, 3.59130154873505*^9, {
   3.5913017869786687`*^9, 3.5913018334511504`*^9}, {3.5913041090905476`*^9, 
   3.591304117327362*^9}, {3.591304995827305*^9, 3.591305028946163*^9}, {
   3.5913056988513393`*^9, 3.5913057093501577`*^9}, {3.5913058804980583`*^9, 
   3.5913058897176743`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"117.15675099999999986266630003228783607483`8.089367232568318", ",", 
   RowBox[{"-", "0.40115280177823506433691541752409130186`15."}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.5913061248412876`*^9, 3.5913924631062765`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"G2Hecke234", "[", 
   RowBox[{"2", ",", 
    FractionBox["1", 
     RowBox[{"1", "-", 
      RowBox[{"\[ImaginaryI]", 
       SqrtBox["17"]}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"\[ImaginaryI]", 
       SqrtBox["17"]}], "-", "1"}], "2"], ",", "520", ",", "15"}], "]"}], 
  "]"}]], "Code",
 CellChangeTimes->{{3.591305894304083*^9, 3.5913059017296953`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"127.70241860000000144736986840143799781799`8.1267990358734", ",", 
   RowBox[{"-", "0.40115280177823506433691541752409130186`15."}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.5913062514823103`*^9, 3.5913925917328672`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "17"]}], 
    RowBox[{"Log", "[", 
     FormBox[
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox["17"], "+", "4"}], ")"}], "7"], 
        SuperscriptBox["5", "26"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{"5", "+", 
            SqrtBox["17"]}], "2"], ")"}], "36"], 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{"5", "-", 
            SqrtBox["17"]}], "2"], ")"}], "6"]}]],
      TraditionalForm], "]"}]}], ",", "15"}], "]"}]], "Code",
 CellChangeTimes->{{3.591305850312005*^9, 3.5913058691880383`*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.40115280177823506433691541752409131893`15."}]], "Output",
 CellChangeTimes->{3.591306010508687*^9}]
}, Open  ]],

Cell[TextData[{
 StyleBox["Integral representations for weight-4 automorphic Green\
\[CloseCurlyQuote]s functions on ",
  FontWeight->"Bold"],
 StyleBox["PSL",
  FontSlant->"Italic"],
 "(2,\[DoubleStruckCapitalZ])",
 StyleBox[":",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.591291018242953*^9, 3.5912910254345655`*^9}, {
   3.59129122731452*^9, 3.5912912294985237`*^9}, {3.5912938756639724`*^9, 
   3.5912939299988675`*^9}, {3.59129412476521*^9, 3.5912941467456484`*^9}, 
   3.591294702761825*^9, {3.591315469057101*^9, 3.5913154744391103`*^9}, 
   3.591315634495391*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubsuperscriptBox["G", "2", 
     RowBox[{
      StyleBox["H",
       FontFamily->"ESSTIXFifteen",
       FontSlant->"Plain"], "/", 
      RowBox[{
       StyleBox["PSL",
        FontSlant->"Italic"], "(", 
       RowBox[{"2", ",", "\[DoubleStruckCapitalZ]"}], ")"}]}]], "(", 
    RowBox[{"z", ",", 
     RowBox[{"z", "'"}]}], ")"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"1728", 
       SuperscriptBox["\[Pi]", "2"]}], 
      RowBox[{"Im", " ", 
       RowBox[{"z", "'"}]}]], "Re", 
     RowBox[{
      SubsuperscriptBox["\[Integral]", 
       RowBox[{"z", "'"}], 
       RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", "\[Infinity]"}]], 
      RowBox[{
       FractionBox[
        RowBox[{
         SubscriptBox["E", "4"], "(", "\[Zeta]", ")"}], 
        RowBox[{"j", "(", "\[Zeta]", ")"}]], 
       RowBox[{
        SubsuperscriptBox["\[Rho]", "2", 
         RowBox[{
          StyleBox["H",
           FontFamily->"ESSTIXFifteen",
           FontSlant->"Plain"], "/", 
          RowBox[{
           StyleBox["PSL",
            FontSlant->"Italic"], "(", 
           RowBox[{"2", ",", "\[DoubleStruckCapitalZ]"}], ")"}]}]], "(", 
        RowBox[{"\[Zeta]", ",", "z"}], ")"}], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Zeta]", "-", 
           RowBox[{"z", "'"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"\[Zeta]", "-", 
           OverscriptBox[
            RowBox[{"z", "'"}], "_"]}], ")"}]}], "i"], 
       RowBox[{"\[DifferentialD]", "\[Zeta]"}]}]}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"1728", 
       SuperscriptBox["\[Pi]", "2"]}], 
      RowBox[{"Im", " ", 
       RowBox[{"z", "'"}]}]], "Re", 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", 
       RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", "\[Infinity]"}]], 
      RowBox[{
       FractionBox[
        RowBox[{
         SubscriptBox["E", "4"], "(", "\[Zeta]", ")"}], 
        RowBox[{"j", "(", "\[Zeta]", ")"}]], 
       RowBox[{
        SubsuperscriptBox["\[Rho]", "2", 
         RowBox[{
          StyleBox["H",
           FontFamily->"ESSTIXFifteen",
           FontSlant->"Plain"], "/", 
          RowBox[{
           StyleBox["PSL",
            FontSlant->"Italic"], "(", 
           RowBox[{"2", ",", "\[DoubleStruckCapitalZ]"}], ")"}]}]], "(", 
        RowBox[{"\[Zeta]", ",", "z"}], ")"}], 
       FractionBox[
        SuperscriptBox["\[Zeta]", "2"], "i"], 
       RowBox[{"\[DifferentialD]", "\[Zeta]"}]}]}]}]}]}], 
  TraditionalForm]], "EquationNumbered",
 CellChangeTimes->{{3.591294098837964*^9, 3.5912941110059853`*^9}, {
   3.591294152642459*^9, 3.591294216477771*^9}, {3.5912942522486334`*^9, 
   3.591294339359187*^9}, 3.591315640049001*^9, {3.5913156750710626`*^9, 
   3.591315755692004*^9}, 3.5913195913233423`*^9}],

Cell["where ", "Text",
 CellChangeTimes->{{3.591291018242953*^9, 3.5912910254345655`*^9}, {
  3.59129122731452*^9, 3.5912912294985237`*^9}, {3.5912938756639724`*^9, 
  3.5912939299988675`*^9}, {3.59129412476521*^9, 3.5912941467456484`*^9}, {
  3.59129435828202*^9, 3.5912943592336216`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubsuperscriptBox["\[Rho]", "2", 
     RowBox[{
      StyleBox["H",
       FontFamily->"ESSTIXFifteen",
       FontSlant->"Plain"], "/", 
      RowBox[{
       StyleBox["PSL",
        FontSlant->"Italic"], "(", 
       RowBox[{"2", ",", "\[DoubleStruckCapitalZ]"}], ")"}]}]], "(", 
    RowBox[{"\[Zeta]", ",", "z"}], ")"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"[", 
        RowBox[{"j", "(", "\[Zeta]", ")"}], "]"}], "2"], 
      RowBox[{"j", "(", "z", ")"}]}], 
     SuperscriptBox[
      RowBox[{"432", "[", 
       RowBox[{
        RowBox[{"j", "(", "\[Zeta]", ")"}], "-", 
        RowBox[{"j", "(", "z", ")"}]}], "]"}], "2"]], "-", 
    FractionBox[
     RowBox[{"2", 
      RowBox[{
       RowBox[{"j", "(", "\[Zeta]", ")"}], "[", 
       RowBox[{
        RowBox[{"j", "(", "\[Zeta]", ")"}], "+", 
        RowBox[{"j", "(", "z", ")"}]}], "]"}]}], 
     SuperscriptBox[
      RowBox[{"[", 
       RowBox[{
        RowBox[{"j", "(", "\[Zeta]", ")"}], "-", 
        RowBox[{"j", "(", "z", ")"}]}], "]"}], "2"]], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"j", "(", "\[Zeta]", ")"}], 
       RowBox[{"j", "(", "z", ")"}]}], 
      RowBox[{"2592", "[", 
       RowBox[{
        RowBox[{"j", "(", "\[Zeta]", ")"}], "-", 
        RowBox[{"j", "(", "z", ")"}]}], "]"}]], 
     RowBox[{
      FractionBox[
       RowBox[{
        SubscriptBox["E", "6"], "(", "z", ")"}], 
       SuperscriptBox[
        RowBox[{"[", 
         RowBox[{
          SubscriptBox["E", "4"], "(", "z", ")"}], "]"}], "2"]], "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["E", "2"], "(", "z", ")"}], "-", 
       FractionBox[
        RowBox[{
         SubscriptBox["E", "6"], "(", "z", ")"}], 
        RowBox[{
         SubscriptBox["E", "4"], "(", "z", ")"}]]}], "]"}]}]}]}], 
  TraditionalForm]], "EquationNumbered",
 CellChangeTimes->{{3.591294098837964*^9, 3.5912941110059853`*^9}, {
  3.591294152642459*^9, 3.591294216477771*^9}, {3.5912942522486334`*^9, 
  3.591294339359187*^9}, {3.591294463831805*^9, 3.591294560910776*^9}, {
  3.591315663215042*^9, 3.5913156675518494`*^9}, {3.591315905927068*^9, 
  3.5913160142224584`*^9}}],

Cell[TextData[StyleBox["Numerical Implementation:",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.591291018242953*^9, 3.5912910254345655`*^9}, {
  3.59129122731452*^9, 3.5912912294985237`*^9}, {3.5912938756639724`*^9, 
  3.5912939299988675`*^9}, {3.59129412476521*^9, 3.5912941467456484`*^9}, {
  3.591294702761825*^9, 3.5912947234786615`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]2PSL2Z", "[", 
   RowBox[{"\[Zeta]_", ",", "z_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"$MaxExtraPrecision", "=", "5000"}], "}"}], ",", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"Evaluate", "[", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"j", "[", "\[Zeta]", "]"}], "2"], 
          RowBox[{"j", "[", "z", "]"}]}], 
         RowBox[{"432", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"j", "[", "\[Zeta]", "]"}], "-", 
             RowBox[{"j", "[", "z", "]"}]}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"2", 
          RowBox[{"j", "[", "\[Zeta]", "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"j", "[", "\[Zeta]", "]"}], "+", 
            RowBox[{"j", "[", "z", "]"}]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"j", "[", "\[Zeta]", "]"}], "-", 
            RowBox[{"j", "[", "z", "]"}]}], ")"}], "2"]], "+", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"j", "[", "\[Zeta]", "]"}], 
           RowBox[{"j", "[", "z", "]"}]}], 
          RowBox[{"2592", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"j", "[", "\[Zeta]", "]"}], "-", 
             RowBox[{"j", "[", "z", "]"}]}], ")"}]}]], 
         FractionBox[
          RowBox[{"E6", "[", "z", "]"}], 
          SuperscriptBox[
           RowBox[{"E4", "[", "z", "]"}], "2"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"E2", "[", "z", "]"}], "-", 
           FractionBox[
            RowBox[{"E6", "[", "z", "]"}], 
            RowBox[{"E4", "[", "z", "]"}]]}], ")"}]}]}], "]"}], ",", "2500"}],
      "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.590030901020523*^9, 3.5900309949014883`*^9}, {
   3.590031107596086*^9, 3.590031110934492*^9}, {3.590031185173423*^9, 
   3.590031185345023*^9}, {3.5900312458263297`*^9, 3.5900312787423873`*^9}, {
   3.5900314485486856`*^9, 3.5900314964095697`*^9}, {3.590277676985376*^9, 
   3.5902776933966045`*^9}, {3.5902782738902245`*^9, 
   3.5902783203159056`*^9}, {3.5902784037292523`*^9, 
   3.5902784113108654`*^9}, {3.5902789928652873`*^9, 3.590278998793298*^9}, {
   3.590279169317197*^9, 3.5902791746992064`*^9}, {3.5902907754099817`*^9, 
   3.5902907882644043`*^9}, {3.5902913288209543`*^9, 
   3.5902913292889547`*^9}, {3.5902913616122117`*^9, 
   3.5902913632502146`*^9}, {3.590291398802677*^9, 3.590291399910279*^9}, {
   3.590291478986818*^9, 3.590291484696428*^9}, {3.5902915839906025`*^9, 
   3.590291586003006*^9}, {3.590291627670679*^9, 3.590291630634684*^9}, {
   3.5903458370280437`*^9, 3.5903458398672485`*^9}, {3.5903459685830746`*^9, 
   3.590345971141479*^9}, {3.5903460071775427`*^9, 3.5903460104691477`*^9}, {
   3.5903573202204795`*^9, 3.590357332654191*^9}, {3.5903836637627983`*^9, 
   3.5903836939361305`*^9}, {3.5905503013867855`*^9, 
   3.5905503896673403`*^9}, {3.590550832349318*^9, 3.5905508366705256`*^9}, {
   3.5905511804483294`*^9, 3.5905511821019325`*^9}, 3.5905515971842613`*^9, {
   3.590551940712465*^9, 3.590551948169278*^9}, {3.5907891451972513`*^9, 
   3.59078914987726*^9}, {3.5913158889542384`*^9, 3.59131589550625*^9}, {
   3.591316035594496*^9, 3.591316036046897*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"G2PSL2Z", "[", 
   RowBox[{"z_", ",", "u_", ",", "w_", ",", "a_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"$MaxExtraPrecision", "=", "5000"}], "}"}], ",", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"1728", 
           SuperscriptBox["\[Pi]", "2"]}], 
          RowBox[{"Im", "[", "u", "]"}]], 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"N", "[", 
             RowBox[{
              RowBox[{"Evaluate", "[", 
               FractionBox[
                RowBox[{"E4", "[", "\[Zeta]", "]"}], 
                RowBox[{"j", "[", "\[Zeta]", "]"}]], "]"}], ",", "w"}], "]"}], 
            RowBox[{"\[Rho]2PSL2Z", "[", 
             RowBox[{"\[Zeta]", ",", "z"}], "]"}], 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Zeta]", "-", "u"}], ")"}], 
              RowBox[{"(", 
               RowBox[{"\[Zeta]", "-", 
                RowBox[{"Conjugate", "[", "u", "]"}]}], ")"}]}], 
             "\[ImaginaryI]"]}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Zeta]", ",", "u", ",", 
             RowBox[{"\[ImaginaryI]", "+", 
              FractionBox["1", "\[ExponentialE]"]}], ",", 
             RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", "\[Infinity]"}]}], 
            "}"}], ",", 
           RowBox[{"WorkingPrecision", "\[Rule]", "w"}], ",", 
           RowBox[{"PrecisionGoal", "\[Rule]", "a"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"1728", 
           SuperscriptBox["\[Pi]", "2"]}], 
          RowBox[{"Im", "[", "u", "]"}]], 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"N", "[", 
             RowBox[{
              RowBox[{"Evaluate", "[", 
               FractionBox[
                RowBox[{"E4", "[", "\[Zeta]", "]"}], 
                RowBox[{"j", "[", "\[Zeta]", "]"}]], "]"}], ",", "w"}], "]"}], 
            RowBox[{"\[Rho]2PSL2Z", "[", 
             RowBox[{"\[Zeta]", ",", "z"}], "]"}], 
            FractionBox[
             SuperscriptBox["\[Zeta]", "2"], "\[ImaginaryI]"]}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Zeta]", ",", "0", ",", 
             RowBox[{"\[ImaginaryI]", "+", 
              FractionBox["1", "\[ExponentialE]"]}]}], "}"}], ",", 
           RowBox[{"WorkingPrecision", "\[Rule]", "w"}], ",", 
           RowBox[{"PrecisionGoal", "\[Rule]", "a"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"1728", 
           SuperscriptBox["\[Pi]", "2"]}], 
          RowBox[{"Im", "[", "u", "]"}]], 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"N", "[", 
             RowBox[{
              RowBox[{"Evaluate", "[", 
               FractionBox[
                RowBox[{"E4", "[", "\[Zeta]", "]"}], 
                RowBox[{"j", "[", "\[Zeta]", "]"}]], "]"}], ",", "w"}], "]"}], 
            RowBox[{"\[Rho]2PSL2Z", "[", 
             RowBox[{"\[Zeta]", ",", "z"}], "]"}], 
            FractionBox[
             SuperscriptBox["\[Zeta]", "2"], "\[ImaginaryI]"]}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Zeta]", ",", 
             RowBox[{"\[ImaginaryI]", "+", 
              FractionBox["1", "\[ExponentialE]"]}], ",", 
             RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", "\[Infinity]"}]}], 
            "}"}], ",", 
           RowBox[{"WorkingPrecision", "\[Rule]", "w"}], ",", 
           RowBox[{"PrecisionGoal", "\[Rule]", "a"}]}], "]"}]}]}], "]"}], ",",
       "a"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5905504343614187`*^9, 3.590550540894006*^9}, {
  3.590550587491288*^9, 3.5905506241825523`*^9}, {3.590550667238628*^9, 
  3.5905506746642413`*^9}, {3.5905508032708673`*^9, 3.5905508045812693`*^9}, {
  3.590551226640011*^9, 3.5905512279348125`*^9}, {3.5905512925813265`*^9, 
  3.590551293642128*^9}, {3.59055169877164*^9, 3.5905517023440466`*^9}, {
  3.590552052221461*^9, 3.590552062720279*^9}, {3.590552094793936*^9, 
  3.5905521273667927`*^9}, {3.5905521802820854`*^9, 3.5905521884877*^9}, {
  3.590552221310158*^9, 3.590552232323777*^9}, {3.590552367014414*^9, 
  3.5905523887920523`*^9}, {3.591316057949335*^9, 3.591316121800247*^9}, {
  3.5913162039343915`*^9, 3.591316222810425*^9}}],

Cell["A few computational examples:", "Example",
 CellChangeTimes->{{3.5912950487572327`*^9, 3.59129505289124*^9}, {
   3.5913034809554443`*^9, 3.5913034813298445`*^9}, 3.591303831035659*^9, {
   3.5913044268163056`*^9, 3.5913044277055073`*^9}, {3.5913138390716376`*^9, 
   3.5913138400700393`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubsuperscriptBox["G", "2", 
     RowBox[{
      StyleBox["H",
       FontFamily->"ESSTIXFifteen",
       FontSlant->"Plain"], "/", 
      RowBox[{
       StyleBox["PSL",
        FontSlant->"Italic"], "(", 
       RowBox[{"2", ",", "\[DoubleStruckCapitalZ]"}], ")"}]}]], "(", 
    RowBox[{
     RowBox[{"i", 
      SqrtBox["2"]}], ",", "i"}], ")"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", 
      SqrtBox["2"]]}], 
    RowBox[{"log", "(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox["2"]}], ")"}], "8"], 
      FractionBox[
       RowBox[{"3", "-", 
        SqrtBox["2"]}], 
       RowBox[{"3", "+", 
        SqrtBox["2"]}]]}], ")"}]}]}], TraditionalForm]], "Equation",
 CellChangeTimes->{{3.591294098837964*^9, 3.5912941110059853`*^9}, {
   3.591294152642459*^9, 3.591294216477771*^9}, {3.5912942522486334`*^9, 
   3.591294339359187*^9}, {3.591295285815249*^9, 3.59129538308142*^9}, {
   3.5913038381804714`*^9, 3.591303871985731*^9}, {3.5913039975659513`*^9, 
   3.59130404227563*^9}, {3.5913043311881375`*^9, 3.5913043619045916`*^9}, 
   3.591304735150847*^9, {3.591304829499813*^9, 3.5913048674702797`*^9}, {
   3.591304904910345*^9, 3.591304945798017*^9}, {3.5913053848139877`*^9, 
   3.5913053855939894`*^9}, {3.5913057206601777`*^9, 
   3.5913057252621856`*^9}, {3.5913175924962306`*^9, 
   3.5913175970826387`*^9}, {3.5913176953784113`*^9, 
   3.5913177126476417`*^9}, {3.591317888600351*^9, 3.5913178905035543`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"G2PSL2Z", "[", 
   RowBox[{
    RowBox[{"\[ImaginaryI]", 
     SqrtBox["2"]}], ",", "\[ImaginaryI]", ",", "520", ",", "15"}], "]"}], 
  "]"}]], "Code",
 CellChangeTimes->{{3.5913161795203485`*^9, 3.5913161846995583`*^9}, {
  3.5913163012473626`*^9, 3.5913163022925644`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"15.55329970000000017193997337017208337784`7.2124224538758055", ",", 
   RowBox[{"-", "8.52380379644372592030043823508297429528`15."}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.5913161892391663`*^9, 3.5913162266480317`*^9}, 
   3.5913163234618015`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"G2PSL2Z", "[", 
   RowBox[{"\[ImaginaryI]", ",", 
    RowBox[{"\[ImaginaryI]", 
     SqrtBox["2"]}], ",", "520", ",", "15"}], "]"}], "]"}]], "Code",
 CellChangeTimes->{{3.591316236164048*^9, 3.5913162444632626`*^9}, {
  3.591316303946167*^9, 3.591316304850969*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"N", "::", 
   RowBox[{
   "meprec", " ", ":", "  ", 
    "\"\<Internal precision limit $MaxExtraPrecision = \[NoBreak]5000.`\
\[NoBreak] reached while evaluating ... (ERROR MESSAGE REDACTED) ... \>"}]}],
  FontColor->RGBColor[0.6, 0.4, 0.2]]], "Input",
 CellChangeTimes->{{3.591316520314147*^9, 3.591316547832596*^9}, 
   3.5913166005518885`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \[NoBreak]\\!\\(\\*StyleBox[\\(N :: \
meprec\\), \\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this \
calculation. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.591316246319666*^9, 3.5913163349590216`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"15.41289880000000067639120970852673053741`7.208484240151778", ",", 
   RowBox[{"-", "8.52380379644372592030043823508297429528`15."}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.5913162476144686`*^9, 3.5913163420882344`*^9}]
}, Open  ]],

Cell[TextData[{
 StyleBox["N.B.:",
  FontWeight->"Bold"],
 " The last numerical integration returned the correct value despite the \
error message, which was caused by the vanishing value of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["E", "6"], "(", "i", ")"}], "=", "0"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Remark",
 CellChangeTimes->{{3.5912912810410147`*^9, 3.591291395139615*^9}, {
  3.5912914394124928`*^9, 3.5912914544821186`*^9}, {3.5912916902793336`*^9, 
  3.591291724521394*^9}, {3.591291868104046*^9, 3.5912918681664457`*^9}, {
  3.5913168897607965`*^9, 3.5913169400552845`*^9}, {3.591317243007817*^9, 
  3.5913172485926266`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", 
      SqrtBox["2"]]}], 
    RowBox[{"Log", "[", 
     FormBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["2"]}], ")"}], "8"], 
       FractionBox[
        RowBox[{"3", "-", 
         SqrtBox["2"]}], 
        RowBox[{"3", "+", 
         SqrtBox["2"]}]]}],
      TraditionalForm], "]"}]}], ",", "15"}], "]"}]], "Input",
 CellChangeTimes->{{3.5913177367028837`*^9, 3.5913177517725105`*^9}}],

Cell[BoxData[
 RowBox[{"-", "8.52380379644372592030043823508297430232`15."}]], "Output",
 CellChangeTimes->{3.5913177543933153`*^9}]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubsuperscriptBox["G", "2", 
     RowBox[{
      StyleBox["H",
       FontFamily->"ESSTIXFifteen",
       FontSlant->"Plain"], "/", 
      RowBox[{
       StyleBox["PSL",
        FontSlant->"Italic"], "(", 
       RowBox[{"2", ",", "\[DoubleStruckCapitalZ]"}], ")"}]}]], "(", 
    RowBox[{
     RowBox[{"i", 
      SqrtBox["2"]}], ",", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"i", 
        SqrtBox["7"]}]}], "2"]}], ")"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", 
      SqrtBox["14"]]}], 
    RowBox[{"log", "(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"15", "+", 
         RowBox[{"4", 
          SqrtBox["14"]}]}], ")"}], "5"], 
      FractionBox[
       RowBox[{
        SqrtBox["14"], "-", "3"}], 
       RowBox[{
        SqrtBox["14"], "+", "3"}]], 
      FractionBox[
       RowBox[{
        SqrtBox["14"], "+", "1"}], 
       RowBox[{
        SqrtBox["14"], "-", "1"}]]}], ")"}]}]}], TraditionalForm]], "Equation",
 CellChangeTimes->{{3.591294098837964*^9, 3.5912941110059853`*^9}, {
   3.591294152642459*^9, 3.591294216477771*^9}, {3.5912942522486334`*^9, 
   3.591294339359187*^9}, {3.591295285815249*^9, 3.59129538308142*^9}, {
   3.5913038381804714`*^9, 3.591303871985731*^9}, {3.5913039975659513`*^9, 
   3.59130404227563*^9}, {3.5913043311881375`*^9, 3.5913043619045916`*^9}, 
   3.591304735150847*^9, {3.591304829499813*^9, 3.5913048674702797`*^9}, {
   3.591304904910345*^9, 3.591304945798017*^9}, {3.5913053848139877`*^9, 
   3.5913053855939894`*^9}, {3.5913057206601777`*^9, 
   3.5913057252621856`*^9}, {3.5913175924962306`*^9, 
   3.5913175970826387`*^9}, {3.5913176953784113`*^9, 
   3.5913177126476417`*^9}, {3.591317888600351*^9, 3.5913178905035543`*^9}, {
   3.591317936180434*^9, 3.591317943980448*^9}, {3.59131807622188*^9, 
   3.5913181579912243`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"G2PSL2Z", "[", 
   RowBox[{
    RowBox[{"\[ImaginaryI]", 
     SqrtBox["2"]}], ",", 
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{"\[ImaginaryI]", 
       SqrtBox["7"]}]}], "2"], ",", "520", ",", "25"}], "]"}], "]"}]], "Code",
 CellChangeTimes->{{3.5913161795203485`*^9, 3.5913161846995583`*^9}, {
  3.5913163012473626`*^9, 3.5913163022925644`*^9}, {3.591318210625717*^9, 
  3.591318214260523*^9}, {3.591318349809161*^9, 3.5913183498871613`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"15.25689780000000084214661910664290189743`7.204066150351752", ",", 
   RowBox[{
   "-", "8.200148176424264240525422339138914909127314955110602896538`25."}]}],
   "}"}]], "Output",
 CellChangeTimes->{{3.5913161892391663`*^9, 3.5913162266480317`*^9}, 
   3.5913163234618015`*^9, 3.5913182303597517`*^9, 3.591318365502789*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"G2PSL2Z", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{"\[ImaginaryI]", 
       SqrtBox["7"]}]}], "2"], ",", 
    RowBox[{"\[ImaginaryI]", 
     SqrtBox["2"]}], ",", "520", ",", "25"}], "]"}], "]"}]], "Code",
 CellChangeTimes->{{3.591316236164048*^9, 3.5913162444632626`*^9}, {
   3.591316303946167*^9, 3.591316304850969*^9}, 3.5913182178953295`*^9, {
   3.591318352960367*^9, 3.5913183530539675`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"48.60991159999999666752046323381364345551`7.707324744564676", ",", 
   RowBox[{
   "-", "8.200148176424264240525422339138914909127314957136162170881`25."}]}],
   "}"}]], "Output",
 CellChangeTimes->{3.5913182743518286`*^9, 3.5913184142528744`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", 
      SqrtBox["14"]]}], 
    RowBox[{"Log", "[", 
     RowBox[{
      FormBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"4", 
           SqrtBox["14"]}]}], ")"}], "5"],
       TraditionalForm], 
      FormBox[
       FractionBox[
        RowBox[{
         SqrtBox["14"], "-", "3"}], 
        RowBox[{
         SqrtBox["14"], "+", "3"}]],
       TraditionalForm], 
      FormBox[
       FractionBox[
        RowBox[{
         SqrtBox["14"], "+", "1"}], 
        RowBox[{
         SqrtBox["14"], "-", "1"}]],
       TraditionalForm]}], "]"}]}], ",", "25"}], "]"}]], "Input",
 CellChangeTimes->{{3.591318168365243*^9, 3.5913181967416925`*^9}, 
   3.591318374332404*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "8.200148176424264240525422339138914911014289161813335147158`25."}]], \
"Output",
 CellChangeTimes->{3.591318197131693*^9, 3.591318414284075*^9}]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubsuperscriptBox["G", "2", 
     RowBox[{
      StyleBox["H",
       FontFamily->"ESSTIXFifteen",
       FontSlant->"Plain"], "/", 
      RowBox[{
       StyleBox["PSL",
        FontSlant->"Italic"], "(", 
       RowBox[{"2", ",", "\[DoubleStruckCapitalZ]"}], ")"}]}]], "(", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"i", 
        SqrtBox["67"]}]}], "2"], ",", "i"}], ")"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["4", 
      SqrtBox["67"]]}], "log", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"27", 
         SqrtBox["67"]}], "+", "221"}], 
       RowBox[{
        RowBox[{"27", 
         SqrtBox["67"]}], "-", "221"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"11", 
           SqrtBox["67"]}], "-", "90"}], 
         RowBox[{
          RowBox[{"11", 
           SqrtBox["67"]}], "+", "90"}]], ")"}], "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          SqrtBox["67"], "+", "6"}], 
         RowBox[{
          SqrtBox["67"], "-", "6"}]], ")"}], "6"]}], ")"}]}]}], 
  TraditionalForm]], "Equation",
 CellChangeTimes->{{3.591294098837964*^9, 3.5912941110059853`*^9}, {
   3.591294152642459*^9, 3.591294216477771*^9}, {3.5912942522486334`*^9, 
   3.591294339359187*^9}, {3.591295285815249*^9, 3.59129538308142*^9}, {
   3.5913038381804714`*^9, 3.591303871985731*^9}, {3.5913039975659513`*^9, 
   3.59130404227563*^9}, {3.5913043311881375`*^9, 3.5913043619045916`*^9}, 
   3.591304735150847*^9, {3.591304829499813*^9, 3.5913048674702797`*^9}, {
   3.591304904910345*^9, 3.591304945798017*^9}, {3.5913053848139877`*^9, 
   3.5913053855939894`*^9}, {3.5913057206601777`*^9, 
   3.5913057252621856`*^9}, {3.5913175924962306`*^9, 
   3.5913175970826387`*^9}, {3.5913176953784113`*^9, 
   3.5913177126476417`*^9}, {3.591317888600351*^9, 3.5913178905035543`*^9}, {
   3.591317936180434*^9, 3.591317943980448*^9}, {3.59131807622188*^9, 
   3.5913181579912243`*^9}, {3.5913185335150843`*^9, 
   3.5913185355586877`*^9}, {3.5913185730455537`*^9, 3.591318669687723*^9}, {
   3.5913187589510803`*^9, 3.591318761072684*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"G2PSL2Z", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{"\[ImaginaryI]", 
       SqrtBox["67"]}]}], "2"], ",", "\[ImaginaryI]", ",", "520", ",", "25"}],
    "]"}], "]"}]], "Code",
 CellChangeTimes->{{3.5913161795203485`*^9, 3.5913161846995583`*^9}, {
  3.5913163012473626`*^9, 3.5913163022925644`*^9}, {3.591318210625717*^9, 
  3.591318214260523*^9}, {3.591318349809161*^9, 3.5913183498871613`*^9}, {
  3.591318706425788*^9, 3.5913187079857903`*^9}, {3.5913187632254877`*^9, 
  3.5913187655966916`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"93.46019909999999697447492508217692375183`7.991226615154515", ",", 
   RowBox[{
   "-", "2.849586679121564679240540614125249396314967471833916017`25."}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.5913187522274685`*^9, 3.5913188597740574`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["4", 
      SqrtBox["67"]]}], 
    RowBox[{"Log", "[", 
     FormBox[
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"27", 
          SqrtBox["67"]}], "+", "221"}], 
        RowBox[{
         RowBox[{"27", 
          SqrtBox["67"]}], "-", "221"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"11", 
            SqrtBox["67"]}], "-", "90"}], 
          RowBox[{
           RowBox[{"11", 
            SqrtBox["67"]}], "+", "90"}]], ")"}], "2"], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           SqrtBox["67"], "+", "6"}], 
          RowBox[{
           SqrtBox["67"], "-", "6"}]], ")"}], "6"]}],
      TraditionalForm], "]"}]}], ",", "25"}], "]"}]], "Input",
 CellChangeTimes->{{3.591318168365243*^9, 3.5913181967416925`*^9}, 
   3.591318374332404*^9, {3.591318678330138*^9, 3.5913186873625546`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  "2.849586679121564679240540614125249400418957210484189309206`25."}]], \
"Output",
 CellChangeTimes->{3.5913186887665567`*^9}]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubsuperscriptBox["G", "2", 
     RowBox[{
      StyleBox["H",
       FontFamily->"ESSTIXFifteen",
       FontSlant->"Plain"], "/", 
      RowBox[{
       StyleBox["PSL",
        FontSlant->"Italic"], "(", 
       RowBox[{"2", ",", "\[DoubleStruckCapitalZ]"}], ")"}]}]], "(", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"i", 
        SqrtBox["163"]}]}], "2"], ",", "i"}], ")"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["4", 
      SqrtBox["163"]]}], "log", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"627", 
           SqrtBox["163"]}], "-", "8005"}], 
         RowBox[{
          RowBox[{"627", 
           SqrtBox["163"]}], "+", "8005"}]], ")"}], "3"], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"4", 
           SqrtBox["163"]}], "-", "51"}], 
         RowBox[{
          RowBox[{"4", 
           SqrtBox["163"]}], "+", "51"}]], ")"}], "10"], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"30", 
           SqrtBox["163"]}], "+", "383"}], 
         RowBox[{
          RowBox[{"30", 
           SqrtBox["163"]}], "-", "383"}]], ")"}], "8"], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          SqrtBox["163"], "+", "12"}], 
         RowBox[{
          SqrtBox["163"], "-", "12"}]], ")"}], "12"], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          SqrtBox["163"], "+", "6"}], 
         RowBox[{
          SqrtBox["163"], "-", "6"}]], ")"}], "6"]}], ")"}]}]}], 
  TraditionalForm]], "Equation",
 CellChangeTimes->{{3.591294098837964*^9, 3.5912941110059853`*^9}, {
   3.591294152642459*^9, 3.591294216477771*^9}, {3.5912942522486334`*^9, 
   3.591294339359187*^9}, {3.591295285815249*^9, 3.59129538308142*^9}, {
   3.5913038381804714`*^9, 3.591303871985731*^9}, {3.5913039975659513`*^9, 
   3.59130404227563*^9}, {3.5913043311881375`*^9, 3.5913043619045916`*^9}, 
   3.591304735150847*^9, {3.591304829499813*^9, 3.5913048674702797`*^9}, {
   3.591304904910345*^9, 3.591304945798017*^9}, {3.5913053848139877`*^9, 
   3.5913053855939894`*^9}, {3.5913057206601777`*^9, 
   3.5913057252621856`*^9}, {3.5913175924962306`*^9, 
   3.5913175970826387`*^9}, {3.5913176953784113`*^9, 
   3.5913177126476417`*^9}, {3.591317888600351*^9, 3.5913178905035543`*^9}, {
   3.591317936180434*^9, 3.591317943980448*^9}, {3.59131807622188*^9, 
   3.5913181579912243`*^9}, {3.5913185335150843`*^9, 
   3.5913185355586877`*^9}, {3.5913185730455537`*^9, 3.591318669687723*^9}, {
   3.5913187589510803`*^9, 3.591318761072684*^9}, {3.591318887042905*^9, 
   3.591319008145918*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"G2PSL2Z", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{"\[ImaginaryI]", 
       SqrtBox["163"]}]}], "2"], ",", "\[ImaginaryI]", ",", "520", ",", 
    "25"}], "]"}], "]"}]], "Code",
 CellChangeTimes->{{3.5913161795203485`*^9, 3.5913161846995583`*^9}, {
  3.5913163012473626`*^9, 3.5913163022925644`*^9}, {3.591318210625717*^9, 
  3.591318214260523*^9}, {3.591318349809161*^9, 3.5913183498871613`*^9}, {
  3.591318706425788*^9, 3.5913187079857903`*^9}, {3.5913187632254877`*^9, 
  3.5913187655966916`*^9}, {3.59131903789517*^9, 3.591319038924772*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"99.13863550000000657291820971295237541199`8.016842850454177", ",", 
   RowBox[{
   "-", "1.82694499912059135890627039846863579922500396838221091669`25."}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.5913187522274685`*^9, 3.5913188597740574`*^9, 
  3.591319138702547*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["4", 
      SqrtBox["163"]]}], 
    RowBox[{"Log", "[", 
     FormBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"627", 
            SqrtBox["163"]}], "-", "8005"}], 
          RowBox[{
           RowBox[{"627", 
            SqrtBox["163"]}], "+", "8005"}]], ")"}], "3"], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"4", 
            SqrtBox["163"]}], "-", "51"}], 
          RowBox[{
           RowBox[{"4", 
            SqrtBox["163"]}], "+", "51"}]], ")"}], "10"], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"30", 
            SqrtBox["163"]}], "+", "383"}], 
          RowBox[{
           RowBox[{"30", 
            SqrtBox["163"]}], "-", "383"}]], ")"}], "8"], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           SqrtBox["163"], "+", "12"}], 
          RowBox[{
           SqrtBox["163"], "-", "12"}]], ")"}], "12"], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           SqrtBox["163"], "+", "6"}], 
          RowBox[{
           SqrtBox["163"], "-", "6"}]], ")"}], "6"]}],
      TraditionalForm], "]"}]}], ",", "25"}], "]"}]], "Input",
 CellChangeTimes->{{3.591318168365243*^9, 3.5913181967416925`*^9}, 
   3.591318374332404*^9, {3.591318678330138*^9, 3.5913186873625546`*^9}, {
   3.591319019877138*^9, 3.5913190280827527`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  "1.826944999120591358906270398468635800106943990285762008393`25."}]], \
"Output",
 CellChangeTimes->{3.591319028925154*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Kontsevich-Zagier Integral Representations for Higher Weight Automorphic \
Green\[CloseCurlyQuote]s Functions on ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     StyleBox[
      OverscriptBox["\[CapitalGamma]", "_"],
      FontSlant->"Italic"], "0"], "(", "2", ")"}], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["PSL",
     FontSlant->"Italic"], "(", 
    RowBox[{"2", ",", "\[DoubleStruckCapitalZ]"}], ")"}], TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.5912909196351795`*^9, 3.591290923691187*^9}, {
  3.5912936851408377`*^9, 3.5912938385359073`*^9}}],

Cell[TextData[{
 StyleBox["Integral representation for weight-6 automorphic Green\
\[CloseCurlyQuote]s functions on ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     StyleBox[
      OverscriptBox["\[CapitalGamma]", "_"],
      FontSlant->"Italic"], "0"], "(", "2", ")"}], TraditionalForm]],
  FontWeight->"Bold"],
 StyleBox[":",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.591291018242953*^9, 3.5912910254345655`*^9}, {
   3.59129122731452*^9, 3.5912912294985237`*^9}, {3.5912938756639724`*^9, 
   3.5912939299988675`*^9}, {3.59129412476521*^9, 3.5912941467456484`*^9}, 
   3.591294702761825*^9, {3.591319340022501*^9, 3.591319353360524*^9}, {
   3.5913197694600554`*^9, 3.5913197727828608`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubsuperscriptBox["G", "3", 
     RowBox[{
      StyleBox["H",
       FontFamily->"ESSTIXFifteen",
       FontSlant->"Plain"], "/", 
      RowBox[{
       SubscriptBox[
        StyleBox[
         OverscriptBox["\[CapitalGamma]", "_"],
         FontSlant->"Italic"], "0"], "(", "2", ")"}]}]], "(", 
    RowBox[{"z", ",", 
     RowBox[{"z", "'"}]}], ")"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"4", 
       SuperscriptBox["\[Pi]", "2"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"Im", " ", 
         RowBox[{"z", "'"}]}], ")"}], "2"]], "Re", 
     RowBox[{
      SubsuperscriptBox["\[Integral]", 
       RowBox[{"z", "'"}], 
       RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", "\[Infinity]"}]], 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Alpha]", "2"], "(", "\[Zeta]", ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SubscriptBox["\[Alpha]", "2"], "(", "\[Zeta]", ")"}]}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{
            SubscriptBox["E", "2"], "(", 
            RowBox[{"2", " ", "\[Zeta]"}], ")"}]}], "-", 
          RowBox[{
           SubscriptBox["E", "2"], "(", "\[Zeta]", ")"}]}], ")"}], "3"], 
       RowBox[{
        SubsuperscriptBox["\[CurlyRho]", "3", 
         RowBox[{
          StyleBox["H",
           FontFamily->"ESSTIXFifteen",
           FontSlant->"Plain"], "/", 
          RowBox[{
           SubscriptBox[
            StyleBox[
             OverscriptBox["\[CapitalGamma]", "_"],
             FontSlant->"Italic"], "0"], "(", "2", ")"}]}]], "(", 
        RowBox[{"\[Zeta]", ",", "z"}], ")"}], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Zeta]", "-", 
            RowBox[{"z", "'"}]}], ")"}], "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Zeta]", "-", 
            OverscriptBox[
             RowBox[{"z", "'"}], "_"]}], ")"}], "2"]}], "i"], 
       RowBox[{"\[DifferentialD]", "\[Zeta]"}]}]}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"4", 
       SuperscriptBox["\[Pi]", "2"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"Im", " ", 
         RowBox[{"z", "'"}]}], ")"}], "2"]], "Re", 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", 
       RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", "\[Infinity]"}]], 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Alpha]", "2"], "(", "\[Zeta]", ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SubscriptBox["\[Alpha]", "2"], "(", "\[Zeta]", ")"}]}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{
            SubscriptBox["E", "2"], "(", 
            RowBox[{"2", " ", "\[Zeta]"}], ")"}]}], "-", 
          RowBox[{
           SubscriptBox["E", "2"], "(", "\[Zeta]", ")"}]}], ")"}], "3"], 
       RowBox[{
        SubsuperscriptBox["\[CurlyRho]", "3", 
         RowBox[{
          StyleBox["H",
           FontFamily->"ESSTIXFifteen",
           FontSlant->"Plain"], "/", 
          RowBox[{
           SubscriptBox[
            StyleBox[
             OverscriptBox["\[CapitalGamma]", "_"],
             FontSlant->"Italic"], "0"], "(", "2", ")"}]}]], "(", 
        RowBox[{"\[Zeta]", ",", "z"}], ")"}], 
       FractionBox[
        SuperscriptBox["\[Zeta]", "4"], "i"], 
       RowBox[{"\[DifferentialD]", "\[Zeta]"}]}]}]}]}]}], 
  TraditionalForm]], "EquationNumbered",
 CellChangeTimes->{{3.591294098837964*^9, 3.5912941110059853`*^9}, {
  3.591294152642459*^9, 3.591294216477771*^9}, {3.5912942522486334`*^9, 
  3.591294339359187*^9}, {3.591319356043729*^9, 3.5913194467890882`*^9}, {
  3.5913197782116704`*^9, 3.591319815558136*^9}}],

Cell["where ", "Text",
 CellChangeTimes->{{3.591291018242953*^9, 3.5912910254345655`*^9}, {
  3.59129122731452*^9, 3.5912912294985237`*^9}, {3.5912938756639724`*^9, 
  3.5912939299988675`*^9}, {3.59129412476521*^9, 3.5912941467456484`*^9}, {
  3.59129435828202*^9, 3.5912943592336216`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubsuperscriptBox["\[CurlyRho]", "3", 
     RowBox[{
      StyleBox["H",
       FontFamily->"ESSTIXFifteen",
       FontSlant->"Plain"], "/", 
      RowBox[{
       SubscriptBox[
        StyleBox[
         OverscriptBox["\[CapitalGamma]", "_"],
         FontSlant->"Italic"], "0"], "(", "2", ")"}]}]], "(", 
    RowBox[{"\[Zeta]", ",", "z"}], ")"}], "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"Im", " ", "z"}], ")"}], "2"], 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox["\[PartialD]", 
        RowBox[{
         RowBox[{"\[PartialD]", "Im"}], " ", "z"}]], 
       FractionBox["1", 
        RowBox[{"Im", " ", "z"}]]}], ")"}], "2"], 
    RowBox[{"{", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Alpha]", "2"], "(", "\[Zeta]", ")"}], "-", 
        RowBox[{
         SubscriptBox["\[Alpha]", "2"], "(", "z", ")"}]}]], 
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"[", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{
            SubscriptBox["E", "2"], "(", 
            RowBox[{"2", "z"}], ")"}]}], "-", 
          RowBox[{
           SubscriptBox["E", "2"], "(", "z", ")"}]}], "]"}], "2"]]}], 
     "}"}]}]}], TraditionalForm]], "EquationNumbered",
 CellChangeTimes->{{3.591294098837964*^9, 3.5912941110059853`*^9}, {
  3.591294152642459*^9, 3.591294216477771*^9}, {3.5912942522486334`*^9, 
  3.591294339359187*^9}, {3.591294463831805*^9, 3.591294560910776*^9}, {
  3.591319380598172*^9, 3.591319384732179*^9}, {3.5913196081869717`*^9, 
  3.5913197032223387`*^9}}],

Cell[TextData[StyleBox["Numerical Implementation:",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.591291018242953*^9, 3.5912910254345655`*^9}, {
  3.59129122731452*^9, 3.5912912294985237`*^9}, {3.5912938756639724`*^9, 
  3.5912939299988675`*^9}, {3.59129412476521*^9, 3.5912941467456484`*^9}, {
  3.591294702761825*^9, 3.5912947234786615`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]3Hecke2xy", "[", 
   RowBox[{"\[Zeta]_", ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["y", "2"], 
    RowBox[{
     SubscriptBox["\[PartialD]", "y"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "y"], 
       RowBox[{
        SubscriptBox["\[PartialD]", "y"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "y"], 
          FractionBox["1", 
           RowBox[{
            RowBox[{"\[Alpha]", "[", 
             RowBox[{"2", ",", "\[Zeta]"}], "]"}], "-", 
            RowBox[{"\[Alpha]", "[", 
             RowBox[{"2", ",", 
              RowBox[{"x", "+", 
               RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", "y"}]}]}], 
             "]"}]}]], 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "\[VeryThinSpace]\[VeryThinSpace]", 
               RowBox[{"E2xy", "[", 
                RowBox[{
                 RowBox[{"2", "\[VeryThinSpace]", "x"}], ",", 
                 RowBox[{"2", "\[VeryThinSpace]\[VeryThinSpace]", "y"}]}], 
                "]"}]}], "-", 
              RowBox[{"E2xy", "[", 
               RowBox[{"x", ",", "\[VeryThinSpace]", "y"}], "]"}]}], ")"}], 
            "2"]]}], ")"}]}]}], ")"}]}]}], "]"}]}]], "Code",
 CellChangeTimes->{{3.590030901020523*^9, 3.5900309949014883`*^9}, {
   3.590031107596086*^9, 3.590031110934492*^9}, {3.590031185173423*^9, 
   3.590031185345023*^9}, {3.5900312458263297`*^9, 3.5900312787423873`*^9}, {
   3.5900314485486856`*^9, 3.5900314964095697`*^9}, {3.590277676985376*^9, 
   3.5902776933966045`*^9}, {3.5902782738902245`*^9, 
   3.5902783203159056`*^9}, {3.5902784037292523`*^9, 
   3.5902784113108654`*^9}, {3.5902789928652873`*^9, 3.590278998793298*^9}, {
   3.590279169317197*^9, 3.5902791746992064`*^9}, {3.5902907754099817`*^9, 
   3.5902907882644043`*^9}, {3.5902913288209543`*^9, 
   3.5902913292889547`*^9}, {3.5902913616122117`*^9, 
   3.5902913632502146`*^9}, {3.590291398802677*^9, 3.590291399910279*^9}, {
   3.590291478986818*^9, 3.590291484696428*^9}, {3.5902915839906025`*^9, 
   3.590291586003006*^9}, {3.590291627670679*^9, 3.590291630634684*^9}, {
   3.5906753388937216`*^9, 3.5906754025574336`*^9}, {3.5907814371477113`*^9, 
   3.5907815413714943`*^9}, {3.590781848988435*^9, 3.5907818616400566`*^9}, {
   3.5908330082600565`*^9, 3.5908330107560616`*^9}, 3.5908331180842495`*^9, {
   3.5913198917018695`*^9, 3.5913199235259256`*^9}, {3.5913199896232414`*^9, 
   3.5913199907152433`*^9}, {3.591320185278785*^9, 3.59132020495042*^9}, {
   3.5913209834977875`*^9, 3.5913209906113997`*^9}, {3.5913210527463093`*^9, 
   3.5913210729483447`*^9}, {3.5913211197640266`*^9, 3.591321138094059*^9}, {
   3.5913215979196672`*^9, 3.5913215989024687`*^9}, {3.591321640741742*^9, 
   3.5913216459365516`*^9}, {3.591321845148902*^9, 3.591321885428172*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]3Hecke2", "[", 
   RowBox[{"\[Zeta]_", ",", "z_"}], "]"}], ":=", 
  RowBox[{"\[Rho]3Hecke2xy", "[", 
   RowBox[{"\[Zeta]", ",", 
    RowBox[{"Re", "[", "z", "]"}], ",", 
    RowBox[{"Im", "[", "z", "]"}]}], "]"}]}]], "Code",
 CellChangeTimes->{{3.5907815477987056`*^9, 3.590781563835534*^9}, {
  3.5913199337127438`*^9, 3.591319939796754*^9}, {3.5913202064792223`*^9, 
  3.591320208398026*^9}, {3.5913204676828814`*^9, 3.5913204687124834`*^9}, {
  3.5913218588925257`*^9, 3.5913218901237803`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"G3Hecke2", "[", 
   RowBox[{"z_", ",", "u_", ",", "w_", ",", "a_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"$MaxExtraPrecision", "=", "1000"}], "}"}], ",", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "\[ImaginaryI]"], 
             FractionBox[
              RowBox[{"4", 
               SuperscriptBox["\[Pi]", "2"]}], 
              SuperscriptBox[
               RowBox[{"Im", "[", "u", "]"}], "2"]], 
             RowBox[{"\[Alpha]", "[", 
              RowBox[{"2", ",", "\[Zeta]"}], "]"}], 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"\[Alpha]", "[", 
                RowBox[{"2", ",", "\[Zeta]"}], "]"}]}], ")"}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "\[VeryThinSpace]\[VeryThinSpace]\[VeryThinSpace]\[VeryThinSpace]", 
                 RowBox[{"E2", "[", 
                  RowBox[{"2", "\[VeryThinSpace]", "\[Zeta]"}], "]"}]}], "-", 
                RowBox[{"E2", "[", "\[Zeta]", "]"}]}], ")"}], "3"], 
             RowBox[{"\[Rho]3Hecke2", "[", 
              RowBox[{"\[Zeta]", ",", "z"}], "]"}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Zeta]", "-", "u"}], ")"}], "2"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Zeta]", "-", 
                RowBox[{"Conjugate", "[", "u", "]"}]}], ")"}], "2"]}], ",", 
            RowBox[{"2", "w"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Zeta]", ",", "u", ",", 
            RowBox[{"\[ImaginaryI]", "+", 
             FractionBox["1", "\[Pi]"]}], ",", 
            RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", "\[Infinity]"}]}], 
           "}"}], ",", 
          RowBox[{"WorkingPrecision", "\[Rule]", "w"}], ",", 
          RowBox[{"PrecisionGoal", "\[Rule]", "a"}], ",", 
          RowBox[{"MaxRecursion", "\[Rule]", "40"}]}], "]"}], "]"}], "-", 
       RowBox[{"Re", "[", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "\[ImaginaryI]"], 
             FractionBox[
              RowBox[{"4", 
               SuperscriptBox["\[Pi]", "2"]}], 
              SuperscriptBox[
               RowBox[{"Im", "[", "u", "]"}], "2"]], 
             RowBox[{"\[Alpha]", "[", 
              RowBox[{"2", ",", "\[Zeta]"}], "]"}], 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"\[Alpha]", "[", 
                RowBox[{"2", ",", "\[Zeta]"}], "]"}]}], ")"}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "\[VeryThinSpace]\[VeryThinSpace]\[VeryThinSpace]\[VeryThinSpace]", 
                 RowBox[{"E2", "[", 
                  RowBox[{"2", "\[VeryThinSpace]", "\[Zeta]"}], "]"}]}], "-", 
                RowBox[{"E2", "[", "\[Zeta]", "]"}]}], ")"}], "3"], 
             RowBox[{"\[Rho]3Hecke2", "[", 
              RowBox[{"\[Zeta]", ",", "z"}], "]"}], 
             SuperscriptBox["\[Zeta]", "4"]}], ",", 
            RowBox[{"2", "w"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Zeta]", ",", "0", ",", 
            RowBox[{"\[ImaginaryI]", "+", 
             FractionBox["1", "\[Pi]"]}]}], "}"}], ",", 
          RowBox[{"WorkingPrecision", "\[Rule]", "w"}], ",", 
          RowBox[{"PrecisionGoal", "\[Rule]", "a"}], ",", 
          RowBox[{"MaxRecursion", "\[Rule]", "40"}]}], "]"}], "]"}], "-", 
       RowBox[{"Re", "[", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "\[ImaginaryI]"], 
             FractionBox[
              RowBox[{"4", 
               SuperscriptBox["\[Pi]", "2"]}], 
              SuperscriptBox[
               RowBox[{"Im", "[", "u", "]"}], "2"]], 
             RowBox[{"\[Alpha]", "[", 
              RowBox[{"2", ",", "\[Zeta]"}], "]"}], 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"\[Alpha]", "[", 
                RowBox[{"2", ",", "\[Zeta]"}], "]"}]}], ")"}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "\[VeryThinSpace]\[VeryThinSpace]\[VeryThinSpace]\[VeryThinSpace]", 
                 RowBox[{"E2", "[", 
                  RowBox[{"2", "\[VeryThinSpace]", "\[Zeta]"}], "]"}]}], "-", 
                RowBox[{"E2", "[", "\[Zeta]", "]"}]}], ")"}], "3"], 
             RowBox[{"\[Rho]3Hecke2", "[", 
              RowBox[{"\[Zeta]", ",", "z"}], "]"}], 
             SuperscriptBox["\[Zeta]", "4"]}], ",", 
            RowBox[{"2", "w"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Zeta]", ",", 
            RowBox[{"\[ImaginaryI]", "+", 
             FractionBox["1", "\[Pi]"]}], ",", 
            RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", "\[Infinity]"}]}], 
           "}"}], ",", 
          RowBox[{"WorkingPrecision", "\[Rule]", "w"}], ",", 
          RowBox[{"PrecisionGoal", "\[Rule]", "a"}], ",", 
          RowBox[{"MaxRecursion", "\[Rule]", "40"}]}], "]"}], "]"}]}], ",", 
      "a"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5900335977272615`*^9, 3.5900338463292975`*^9}, {
   3.5900339123798137`*^9, 3.5900339405222635`*^9}, {3.590034318432927*^9, 
   3.5900343300081472`*^9}, {3.5900345719957724`*^9, 
   3.5900345795617857`*^9}, {3.590034644114699*^9, 3.5900346469227037`*^9}, {
   3.5900349558812466`*^9, 3.590034964851262*^9}, {3.5900350521646156`*^9, 
   3.5900350566574235`*^9}, {3.590035289316232*^9, 3.59003529373104*^9}, {
   3.5900397307360344`*^9, 3.5900397411568527`*^9}, {3.590040237674525*^9, 
   3.590040241980132*^9}, {3.590045028115339*^9, 3.59004505174938*^9}, {
   3.590045237264906*^9, 3.5900452387781086`*^9}, {3.5900770439876823`*^9, 
   3.590077095077772*^9}, {3.5900771597398853`*^9, 3.590077163452692*^9}, {
   3.590077199753956*^9, 3.5900772026711607`*^9}, {3.5900773488746176`*^9, 
   3.590077350887021*^9}, {3.5900818755181684`*^9, 3.5900818828969817`*^9}, {
   3.590082660901548*^9, 3.59008266219635*^9}, {3.5900874888136277`*^9, 
   3.590087496348441*^9}, {3.5900877228140388`*^9, 3.5900877253100433`*^9}, {
   3.5900914520772*^9, 3.5900914545420036`*^9}, {3.590091582821029*^9, 
   3.5900915857382345`*^9}, {3.5900966849195924`*^9, 
   3.5900966872751966`*^9}, {3.5900970878839006`*^9, 3.590097089303503*^9}, {
   3.5900978284008493`*^9, 3.5900978335332584`*^9}, {3.5906802671645775`*^9, 
   3.590680270378183*^9}, {3.5912949207278075`*^9, 3.5912949538466663`*^9}, {
   3.5912956447406797`*^9, 3.591295670012724*^9}, {3.591295888210307*^9, 
   3.591295933294386*^9}, {3.5912960643970165`*^9, 3.591296064506217*^9}, {
   3.591301484213337*^9, 3.59130154285384*^9}, {3.5913027909662323`*^9, 
   3.591302797533844*^9}, {3.5913028829439936`*^9, 3.59130290913644*^9}, {
   3.591303162075284*^9, 3.591303171809701*^9}, {3.591319968266804*^9, 
   3.591319972042011*^9}, {3.591320031758916*^9, 3.591320096405429*^9}, {
   3.591320463018473*^9, 3.5913204630652733`*^9}, {3.5913210103142347`*^9, 
   3.5913210317486725`*^9}, {3.5913210745707474`*^9, 3.591321097003587*^9}, {
   3.5913212072333803`*^9, 3.591321209417384*^9}, {3.5913218424032965`*^9, 
   3.591321843183298*^9}, 3.591321876130556*^9, {3.591321962741908*^9, 
   3.59132198119674*^9}, {3.591322011211193*^9, 3.5913220156416006`*^9}}],

Cell["\<\
A couple of computational examples:\
\>", "Example",
 CellChangeTimes->{{3.5912950487572327`*^9, 3.59129505289124*^9}, {
   3.5913034809554443`*^9, 3.5913034813298445`*^9}, 3.591303831035659*^9, {
   3.5913044268163056`*^9, 3.5913044277055073`*^9}, {3.5913138390716376`*^9, 
   3.5913138400700393`*^9}, {3.5913235916959696`*^9, 3.591323593333973*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubsuperscriptBox["G", "3", 
     RowBox[{
      StyleBox["H",
       FontFamily->"ESSTIXFifteen",
       FontSlant->"Plain"], "/", 
      RowBox[{
       SubscriptBox[
        StyleBox[
         OverscriptBox["\[CapitalGamma]", "_"],
         FontSlant->"Italic"], "0"], "(", "2", ")"}]}]], "(", 
    RowBox[{"i", ",", 
     RowBox[{"i", 
      SqrtBox["2"]}]}], ")"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "8"]}], 
    RowBox[{"log", "(", 
     RowBox[{
      SuperscriptBox["2", "4"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox["2"]}], ")"}], "7"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         SqrtBox["2"]}], ")"}], "5"]}], ")"}]}]}], 
  TraditionalForm]], "Equation",
 CellChangeTimes->{{3.591294098837964*^9, 3.5912941110059853`*^9}, {
   3.591294152642459*^9, 3.591294216477771*^9}, {3.5912942522486334`*^9, 
   3.591294339359187*^9}, {3.591295285815249*^9, 3.59129538308142*^9}, 
   3.5913171257424107`*^9, {3.5913227090308194`*^9, 3.5913227112616234`*^9}, {
   3.5913227461276846`*^9, 3.591322748654889*^9}, {3.591322830804633*^9, 
   3.591322837497045*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"G3Hecke2", "[", 
   RowBox[{"\[ImaginaryI]", ",", 
    RowBox[{"\[ImaginaryI]", 
     SqrtBox["2"]}], ",", "120", ",", "25"}], "]"}], "]"}]], "Code",
 CellChangeTimes->{{3.591320138556703*^9, 3.59132015944514*^9}, {
   3.591320428620413*^9, 3.591320428714013*^9}, {3.591320708952905*^9, 
   3.5913207108249083`*^9}, 3.591322081208516*^9, {3.591322282261669*^9, 
   3.591322282292869*^9}, 3.59132239061866*^9, {3.591322431428332*^9, 
   3.5913224363735404`*^9}, {3.5913224771364117`*^9, 3.5913224801784177`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"15.21009749999999982605913828592747449875`7.202731911262687", ",", 
   RowBox[{
   "-", "1.405950766068312140255736516387259177142380349472796712053`25."}]}],
   "}"}]], "Output",
 CellChangeTimes->{3.5913224731584053`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"G3Hecke2", "[", 
   RowBox[{
    RowBox[{"\[ImaginaryI]", 
     SqrtBox["2"]}], ",", "\[ImaginaryI]", ",", "120", ",", "25"}], "]"}], 
  "]"}]], "Code",
 CellChangeTimes->{{3.5913208347983265`*^9, 3.5913208418183384`*^9}, {
   3.5913208805532064`*^9, 3.591320886309617*^9}, 3.5913220823941183`*^9, {
   3.591322284383273*^9, 3.591322284461273*^9}, 3.5913223918510623`*^9, {
   3.5913224333315353`*^9, 3.5913224387603445`*^9}, 3.5913224815356197`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"16.08370310000000102945705293677747249603`7.226985960847666", ",", 
   RowBox[{
   "-", "1.405950766068312140255736516387259177142380347127754484931`25."}]}],
   "}"}]], "Output",
 CellChangeTimes->{{3.591320874375596*^9, 3.5913208900692234`*^9}, 
   3.591320958007343*^9, {3.591321004791825*^9, 3.59132100766223*^9}, 
   3.5913210449618955`*^9, 3.591321110700411*^9, 3.5913211482496767`*^9, 
   3.591321293687933*^9, 3.5913216498677588`*^9, {3.591321937469864*^9, 
   3.5913219603551035`*^9}, 3.591321996063566*^9, 3.5913220266552205`*^9, 
   3.591322120676585*^9, {3.5913223788562393`*^9, 3.591322407170289*^9}, 
   3.5913224575583773`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "8"]}], 
    RowBox[{"Log", "[", 
     RowBox[{
      SuperscriptBox["2", "4"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox["2"]}], ")"}], "7"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         SqrtBox["2"]}], ")"}], "5"]}], "]"}]}], ",", "25"}], "]"}]], "Code",
 CellChangeTimes->{{3.5913226542279234`*^9, 3.591322676847963*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  "1.405950766068312140255736516387259412610912238257999698151`25."}]], \
"Output",
 CellChangeTimes->{3.5913226772691636`*^9}]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubsuperscriptBox["G", "3", 
     RowBox[{
      StyleBox["H",
       FontFamily->"ESSTIXFifteen",
       FontSlant->"Plain"], "/", 
      RowBox[{
       SubscriptBox[
        StyleBox[
         OverscriptBox["\[CapitalGamma]", "_"],
         FontSlant->"Italic"], "0"], "(", "2", ")"}]}]], "(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"i", 
        SqrtBox["17"]}], "-", "1"}], "2"], ",", 
     FractionBox["1", 
      RowBox[{"1", "-", 
       RowBox[{"i", 
        SqrtBox["17"]}]}]]}], ")"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "289"]}], "log", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SqrtBox["17"], "+", "4"}], ")"}], "739"], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"5", "-", 
          SqrtBox["17"]}], "2"], ")"}], "1430"]}], 
     RowBox[{
      SuperscriptBox["5", "218"], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"5", "+", 
          SqrtBox["17"]}], "2"], ")"}], "8"]}]]}]}], 
  TraditionalForm]], "Equation",
 CellChangeTimes->{{3.591294098837964*^9, 3.5912941110059853`*^9}, {
   3.591294152642459*^9, 3.591294216477771*^9}, {3.5912942522486334`*^9, 
   3.591294339359187*^9}, {3.591295285815249*^9, 3.59129538308142*^9}, {
   3.5913038381804714`*^9, 3.591303871985731*^9}, {3.5913039975659513`*^9, 
   3.59130404227563*^9}, {3.5913043311881375`*^9, 3.5913043619045916`*^9}, 
   3.591304735150847*^9, {3.591304829499813*^9, 3.5913048674702797`*^9}, {
   3.591304904910345*^9, 3.591304945798017*^9}, {3.5913053848139877`*^9, 
   3.5913053855939894`*^9}, {3.5913057206601777`*^9, 
   3.5913057252621856`*^9}, {3.591305765962657*^9, 3.5913057785986795`*^9}, {
   3.591305822824757*^9, 3.5913058457567973`*^9}, 3.5913234028108377`*^9, {
   3.5913235289058595`*^9, 3.5913235649107227`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"G3Hecke2", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"\[ImaginaryI]", 
       SqrtBox["17"]}], "-", "1"}], "2"], ",", 
    FractionBox["1", 
     RowBox[{"1", "-", 
      RowBox[{"\[ImaginaryI]", 
       SqrtBox["17"]}]}]], ",", "120", ",", "25"}], "]"}], "]"}]], "Code",
 CellChangeTimes->{{3.5912960443197813`*^9, 3.591296067501422*^9}, {
   3.5912962680709743`*^9, 3.5912962682425747`*^9}, 3.59130154873505*^9, {
   3.5913017869786687`*^9, 3.5913018334511504`*^9}, {3.5913041090905476`*^9, 
   3.591304117327362*^9}, {3.591304995827305*^9, 3.591305028946163*^9}, {
   3.5913056988513393`*^9, 3.5913057093501577`*^9}, {3.5913058804980583`*^9, 
   3.5913058897176743`*^9}, {3.591323416024061*^9, 3.5913234314056883`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"24.75735870000000105051185528282076120377`7.414304222318997", ",", 
   RowBox[{
   "-", "0.020539950035386977682647149954791967407280719207783652371`25."}]}],
   "}"}]], "Output",
 CellChangeTimes->{3.5913061248412876`*^9, 3.5913234731045613`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"G3Hecke2", "[", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1", "-", 
      RowBox[{"\[ImaginaryI]", 
       SqrtBox["17"]}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"\[ImaginaryI]", 
       SqrtBox["17"]}], "-", "1"}], "2"], ",", "120", ",", "25"}], "]"}], 
  "]"}]], "Code",
 CellChangeTimes->{{3.591305894304083*^9, 3.5913059017296953`*^9}, {
  3.59132342104727*^9, 3.5913234269752803`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"19.06332220000000177151378011330962181091`7.300798501470685", ",", 
   RowBox[{
   "-", "0.020539950035386977682647149954791967407280684898621937642`25."}]}],
   "}"}]], "Output",
 CellChangeTimes->{3.5913062514823103`*^9, 3.5913234474113164`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "289"]}], 
    RowBox[{"Log", "[", 
     FormBox[
      FormBox[
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox["17"], "+", "4"}], ")"}], "739"], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"5", "-", 
             SqrtBox["17"]}], "2"], ")"}], "1430"]}], 
        RowBox[{
         SuperscriptBox["5", "218"], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"5", "+", 
             SqrtBox["17"]}], "2"], ")"}], "8"]}]],
       TraditionalForm],
      TraditionalForm], "]"}]}], ",", "25"}], "]"}]], "Code",
 CellChangeTimes->{{3.591305850312005*^9, 3.5913058691880383`*^9}, {
  3.591323568607929*^9, 3.5913235754407415`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  "0.020539950035386977682647149954791967291838256681657334345`25."}]], \
"Output",
 CellChangeTimes->{3.591306010508687*^9, 3.5913235762051425`*^9}]
}, Open  ]],

Cell[TextData[{
 StyleBox["Integral representations for weight-6, 8, 10, 14 automorphic Green\
\[CloseCurlyQuote]s functions on ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["PSL",
     FontSlant->"Italic"], "(", 
    RowBox[{"2", ",", "\[DoubleStruckCapitalZ]"}], ")"}], TraditionalForm]],
  FontWeight->"Bold"],
 StyleBox[":",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.591291018242953*^9, 3.5912910254345655`*^9}, {
   3.59129122731452*^9, 3.5912912294985237`*^9}, {3.5912938756639724`*^9, 
   3.5912939299988675`*^9}, {3.59129412476521*^9, 3.5912941467456484`*^9}, 
   3.591294702761825*^9, {3.591319340022501*^9, 3.591319353360524*^9}, {
   3.5913197694600554`*^9, 3.5913197727828608`*^9}, {3.5913239286877613`*^9, 
   3.5913239424469857`*^9}, 3.591324017983918*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubsuperscriptBox["G", 
     RowBox[{"k", "/", "2"}], 
     RowBox[{
      StyleBox["H",
       FontFamily->"ESSTIXFifteen",
       FontSlant->"Plain"], "/", 
      RowBox[{
       StyleBox["PSL",
        FontSlant->"Italic"], "(", 
       RowBox[{"2", ",", "\[DoubleStruckCapitalZ]"}], ")"}]}]], "(", 
    RowBox[{"z", ",", 
     RowBox[{"z", "'"}]}], ")"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"1728", 
       SuperscriptBox["\[Pi]", "2"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"Im", " ", 
         RowBox[{"z", "'"}]}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "-", "2"}], ")"}], "/", "2"}]]], "Re", 
     RowBox[{
      SubsuperscriptBox["\[Integral]", 
       RowBox[{"z", "'"}], 
       RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", "\[Infinity]"}]], 
      RowBox[{
       FractionBox[
        RowBox[{
         SubscriptBox["E", "k"], "(", "\[Zeta]", ")"}], 
        RowBox[{"j", "(", "\[Zeta]", ")"}]], 
       RowBox[{
        SubsuperscriptBox["\[Rho]", 
         RowBox[{"k", "/", "2"}], 
         RowBox[{
          StyleBox["H",
           FontFamily->"ESSTIXFifteen",
           FontSlant->"Plain"], "/", 
          RowBox[{
           StyleBox["PSL",
            FontSlant->"Italic"], "(", 
           RowBox[{"2", ",", "\[DoubleStruckCapitalZ]"}], ")"}]}]], "(", 
        RowBox[{"\[Zeta]", ",", "z"}], ")"}], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Zeta]", "-", 
            RowBox[{"z", "'"}]}], ")"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k", "-", "2"}], ")"}], "/", "2"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Zeta]", "-", 
            OverscriptBox[
             RowBox[{"z", "'"}], "_"]}], ")"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k", "-", "2"}], ")"}], "/", "2"}]]}], "i"], 
       RowBox[{"\[DifferentialD]", "\[Zeta]"}]}]}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"1728", 
       SuperscriptBox["\[Pi]", "2"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"Im", " ", 
         RowBox[{"z", "'"}]}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "-", "2"}], ")"}], "/", "2"}]]], "Re", 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", 
       RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", "\[Infinity]"}]], 
      RowBox[{
       FractionBox[
        RowBox[{
         SubscriptBox["E", "k"], "(", "\[Zeta]", ")"}], 
        RowBox[{"j", "(", "\[Zeta]", ")"}]], 
       RowBox[{
        SubsuperscriptBox["\[Rho]", 
         RowBox[{"k", "/", "2"}], 
         RowBox[{
          StyleBox["H",
           FontFamily->"ESSTIXFifteen",
           FontSlant->"Plain"], "/", 
          RowBox[{
           StyleBox["PSL",
            FontSlant->"Italic"], "(", 
           RowBox[{"2", ",", "\[DoubleStruckCapitalZ]"}], ")"}]}]], "(", 
        RowBox[{"\[Zeta]", ",", "z"}], ")"}], 
       FractionBox[
        SuperscriptBox["\[Zeta]", 
         RowBox[{"k", "-", "2"}]], "i"], 
       RowBox[{"\[DifferentialD]", "\[Zeta]"}]}]}]}]}]}], 
  TraditionalForm]], "EquationNumbered",
 CellChangeTimes->{{3.591294098837964*^9, 3.5912941110059853`*^9}, {
   3.591294152642459*^9, 3.591294216477771*^9}, {3.5912942522486334`*^9, 
   3.591294339359187*^9}, 3.591315640049001*^9, {3.5913156750710626`*^9, 
   3.591315755692004*^9}, 3.5913195913233423`*^9, {3.5913241694289846`*^9, 
   3.5913242221882772`*^9}}],

Cell["where", "Text",
 CellChangeTimes->{{3.591324228365888*^9, 3.5913242289430895`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubsuperscriptBox["\[Rho]", 
     RowBox[{"k", "/", "2"}], 
     RowBox[{
      StyleBox["H",
       FontFamily->"ESSTIXFifteen",
       FontSlant->"Plain"], "/", 
      RowBox[{
       StyleBox["PSL",
        FontSlant->"Italic"], "(", 
       RowBox[{"2", ",", "\[DoubleStruckCapitalZ]"}], ")"}]}]], "(", 
    RowBox[{"\[Zeta]", ",", "z"}], ")"}], "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"k", "/", "2"}]], 
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "-", "4"}], ")"}], "/", "2"}]]], 
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        RowBox[{"k", "-", "2"}], "2"], ")"}], "!"}]], 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"Im", " ", "z"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "-", "2"}], ")"}], "/", "2"}]], 
     RowBox[{"864", "\[Pi]"}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FractionBox["\[PartialD]", 
         RowBox[{
          RowBox[{"\[PartialD]", "Im"}], " ", "z"}]], 
        FractionBox["1", 
         RowBox[{"Im", " ", "z"}]]}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "-", "2"}], ")"}], "/", "2"}]], "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"j", "(", "\[Zeta]", ")"}], 
        RowBox[{"j", "(", "z", ")"}]}], 
       RowBox[{
        RowBox[{"j", "(", "\[Zeta]", ")"}], "-", 
        RowBox[{"j", "(", "z", ")"}]}]], 
      FractionBox[
       RowBox[{
        SubscriptBox["E", "6"], "(", "z", ")"}], 
       RowBox[{
        RowBox[{
         SubscriptBox["E", "4"], "(", "z", ")"}], 
        RowBox[{
         SubscriptBox["E", "k"], "(", "z", ")"}]}]]}], "]"}]}]}], 
  TraditionalForm]], "EquationNumbered",
 CellChangeTimes->{{3.591294098837964*^9, 3.5912941110059853`*^9}, {
  3.591294152642459*^9, 3.591294216477771*^9}, {3.5912942522486334`*^9, 
  3.591294339359187*^9}, {3.591294463831805*^9, 3.591294560910776*^9}, {
  3.591315663215042*^9, 3.5913156675518494`*^9}, {3.591315905927068*^9, 
  3.5913160142224584`*^9}, {3.5913242314702935`*^9, 3.591324317286044*^9}}],

Cell["and it is understood that ", "Text",
 CellChangeTimes->{{3.5913243288768644`*^9, 3.5913243323244705`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"j", "(", "z", ")"}], 
     RowBox[{
      SubscriptBox["E", "6"], "(", "z", ")"}]}], 
    RowBox[{
     RowBox[{
      SubscriptBox["E", "4"], "(", "z", ")"}], 
     RowBox[{
      SubscriptBox["E", "k"], "(", "z", ")"}]}]], "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"[", 
       RowBox[{
        SubscriptBox["E", "4"], "(", "z", ")"}], "]"}], "2"], 
     RowBox[{
      SubscriptBox["E", "6"], "(", "z", ")"}]}], 
    RowBox[{
     RowBox[{"\[CapitalDelta]", "(", "z", ")"}], 
     RowBox[{
      SubscriptBox["E", "k"], "(", "z", ")"}]}]]}], 
  TraditionalForm]], "Equation",
 CellChangeTimes->{{3.591294098837964*^9, 3.5912941110059853`*^9}, {
  3.591294152642459*^9, 3.591294216477771*^9}, {3.5912942522486334`*^9, 
  3.591294339359187*^9}, {3.591294463831805*^9, 3.591294560910776*^9}, {
  3.591315663215042*^9, 3.5913156675518494`*^9}, {3.591315905927068*^9, 
  3.5913160142224584`*^9}, {3.5913242314702935`*^9, 3.5913243462240953`*^9}, {
  3.5913243885937696`*^9, 3.5913244156286173`*^9}}],

Cell[TextData[{
 "defines a smooth function on the upper half-plane. Thus, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["\[Rho]", 
     RowBox[{"k", "/", "2"}], 
     RowBox[{
      StyleBox["H",
       FontFamily->"ESSTIXFifteen",
       FontSlant->"Plain"], "/", 
      RowBox[{
       StyleBox["PSL",
        FontSlant->"Italic"], "(", 
       RowBox[{"2", ",", "\[DoubleStruckCapitalZ]"}], ")"}]}]], "(", 
    RowBox[{"\[Zeta]", ",", "z"}], ")"}], TraditionalForm]],
  CellChangeTimes->{{3.591294098837964*^9, 3.5912941110059853`*^9}, {
   3.591294152642459*^9, 3.591294216477771*^9}, {3.5912942522486334`*^9, 
   3.591294339359187*^9}, {3.591294463831805*^9, 3.591294560910776*^9}, {
   3.591315663215042*^9, 3.5913156675518494`*^9}, {3.591315905927068*^9, 
   3.5913160142224584`*^9}, {3.5913242314702935`*^9, 3.591324317286044*^9}}],
 " is regular wherever ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"j", "(", "\[Zeta]", ")"}], "\[NotEqual]", 
    RowBox[{"j", "(", "z", ")"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Text",
 CellChangeTimes->{{3.5913244222742286`*^9, 3.591324459433494*^9}}],

Cell[TextData[{
 StyleBox["Numerical Implementations ",
  FontWeight->"Bold"],
 "with computational examples for the weight-6 scenario",
 StyleBox[":",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.591291018242953*^9, 3.5912910254345655`*^9}, {
  3.59129122731452*^9, 3.5912912294985237`*^9}, {3.5912938756639724`*^9, 
  3.5912939299988675`*^9}, {3.59129412476521*^9, 3.5912941467456484`*^9}, {
  3.591294702761825*^9, 3.5912947234786615`*^9}, {3.5913246776482773`*^9, 
  3.5913246858694916`*^9}, {3.591328244199342*^9, 3.5913282552909613`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]3PSL2Zxy", "[", 
   RowBox[{"\[Zeta]_", ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "4"]}], 
    FractionBox[
     SuperscriptBox["y", "2"], 
     RowBox[{"864", "\[Pi]"}]], 
    RowBox[{
     SubscriptBox["\[PartialD]", "y"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "y"], 
       RowBox[{
        SubscriptBox["\[PartialD]", "y"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "y"], 
          FractionBox[
           RowBox[{"j", "[", "\[Zeta]", "]"}], 
           RowBox[{
            RowBox[{"j", "[", "\[Zeta]", "]"}], "-", 
            RowBox[{"j", "[", 
             RowBox[{"x", "+", 
              RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", "y"}]}], "]"}]}]], 
          FractionBox[
           SuperscriptBox[
            RowBox[{"E4", "[", 
             RowBox[{"x", "+", 
              RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", "y"}]}], "]"}], 
            "2"], 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"x", "+", 
             RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", "y"}]}], "]"}]]}], 
         ")"}]}]}], ")"}]}]}], "]"}]}]], "Code",
 CellChangeTimes->{{3.5907788959602475`*^9, 3.5907789210294914`*^9}, {
  3.5910075916968718`*^9, 3.5910075940992765`*^9}, {3.5910082793452806`*^9, 
  3.591008280983283*^9}, {3.5913246208329773`*^9, 3.591324653889436*^9}, {
  3.5913248367229567`*^9, 3.5913248373001575`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]3PSL2Z", "[", 
   RowBox[{"\[Zeta]_", ",", "z_"}], "]"}], ":=", 
  RowBox[{"\[Rho]3PSL2Zxy", "[", 
   RowBox[{"\[Zeta]", ",", 
    RowBox[{"Re", "[", "z", "]"}], ",", 
    RowBox[{"Im", "[", "z", "]"}]}], "]"}]}]], "Code",
 CellChangeTimes->{{3.5907789289855056`*^9, 3.5907789453031344`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"G3PSL2Z", "[", 
   RowBox[{"z_", ",", "u_", ",", "w_", ",", "a_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"$MaxExtraPrecision", "=", "1000"}], "}"}], ",", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"1728", 
           SuperscriptBox["\[Pi]", "2"]}], 
          SuperscriptBox[
           RowBox[{"Im", "[", "u", "]"}], "2"]], 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              FractionBox[
               RowBox[{"E6", "[", "\[Zeta]", "]"}], 
               RowBox[{"j", "[", "\[Zeta]", "]"}]], 
              RowBox[{"\[Rho]3PSL2Z", "[", 
               RowBox[{"\[Zeta]", ",", "z"}], "]"}], 
              FractionBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Zeta]", "-", "u"}], ")"}], "2"], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Zeta]", "-", 
                   RowBox[{"Conjugate", "[", "u", "]"}]}], ")"}], "2"]}], 
               "\[ImaginaryI]"]}], ",", 
             RowBox[{"2", "w"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Zeta]", ",", "u", ",", 
             RowBox[{"\[ImaginaryI]", "+", 
              FractionBox["1", "\[Pi]"]}], ",", 
             RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", "\[Infinity]"}]}], 
            "}"}], ",", 
           RowBox[{"WorkingPrecision", "\[Rule]", "w"}], ",", 
           RowBox[{"PrecisionGoal", "\[Rule]", "a"}], ",", 
           RowBox[{"MaxRecursion", "\[Rule]", "40"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"1728", 
           SuperscriptBox["\[Pi]", "2"]}], 
          SuperscriptBox[
           RowBox[{"Im", "[", "u", "]"}], "2"]], 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              FractionBox[
               RowBox[{"E6", "[", "\[Zeta]", "]"}], 
               RowBox[{"j", "[", "\[Zeta]", "]"}]], 
              RowBox[{"\[Rho]3PSL2Z", "[", 
               RowBox[{"\[Zeta]", ",", "z"}], "]"}], 
              FractionBox[
               SuperscriptBox["\[Zeta]", "4"], "\[ImaginaryI]"]}], ",", 
             RowBox[{"2", "w"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Zeta]", ",", "0", ",", 
             RowBox[{"\[ImaginaryI]", "+", 
              FractionBox["1", "\[Pi]"]}]}], "}"}], ",", 
           RowBox[{"WorkingPrecision", "\[Rule]", "w"}], ",", 
           RowBox[{"PrecisionGoal", "\[Rule]", "a"}], ",", 
           RowBox[{"MaxRecursion", "\[Rule]", "40"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"1728", 
           SuperscriptBox["\[Pi]", "2"]}], 
          SuperscriptBox[
           RowBox[{"Im", "[", "u", "]"}], "2"]], 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              FractionBox[
               RowBox[{"E6", "[", "\[Zeta]", "]"}], 
               RowBox[{"j", "[", "\[Zeta]", "]"}]], 
              RowBox[{"\[Rho]3PSL2Z", "[", 
               RowBox[{"\[Zeta]", ",", "z"}], "]"}], 
              FractionBox[
               SuperscriptBox["\[Zeta]", "4"], "\[ImaginaryI]"]}], ",", 
             RowBox[{"2", "w"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Zeta]", ",", 
             RowBox[{"\[ImaginaryI]", "+", 
              FractionBox["1", "\[Pi]"]}], ",", 
             RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", "\[Infinity]"}]}], 
            "}"}], ",", 
           RowBox[{"WorkingPrecision", "\[Rule]", "w"}], ",", 
           RowBox[{"PrecisionGoal", "\[Rule]", "a"}], ",", 
           RowBox[{"MaxRecursion", "\[Rule]", "40"}]}], "]"}]}]}], "]"}], ",",
       "a"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQvW+Cd0negVeOm2bPaQTRi3bkt4PoiuusPSD6+qL0
iSC63DF0Eoj+tCpjEYg+NHMSmP5RFXIdRP95WQumrWZNug+iA3q2gGm3jRFC
+UA6j+k0mDYVa7cD0e081+1B9Jv0m84g+sie1+4g+gZbpx+Itp3d7w+iL7xZ
GQyik2K4QkG0SNmDVBBdFzEzA0R/W7WO6x7IvrutgiC6ad8rcRBdeShQCkTz
1Gl+BtHznsz/AqL9Jmtv9D34ylGrdO0mEH1MwW4viJbVsTkMoqvPvdMMANKs
85O0QHTBtTPtL4D0tn1sHSC6jv9JP4hOOXZuIoie8SZoGoiO8uyaDaJnC15d
CqIT3icsB9Hfle5tBNFPvJW3gmgA8GvUGw==
  "]],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubsuperscriptBox["G", "3", 
     RowBox[{
      StyleBox["H",
       FontFamily->"ESSTIXFifteen",
       FontSlant->"Plain"], "/", 
      RowBox[{
       StyleBox["PSL",
        FontSlant->"Italic"], "(", 
       RowBox[{"2", ",", "\[DoubleStruckCapitalZ]"}], ")"}]}]], "(", 
    RowBox[{
     RowBox[{"i", 
      SqrtBox["2"]}], ",", 
     RowBox[{"i", 
      SqrtBox["3"]}]}], ")"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "8"]}], 
    RowBox[{"log", "(", 
     RowBox[{
      SuperscriptBox["5", "2"], 
      SuperscriptBox["23", "7"]}], ")"}]}]}], TraditionalForm]], "Equation",
 CellChangeTimes->{{3.591294098837964*^9, 3.5912941110059853`*^9}, {
   3.591294152642459*^9, 3.591294216477771*^9}, {3.5912942522486334`*^9, 
   3.591294339359187*^9}, {3.591295285815249*^9, 3.59129538308142*^9}, {
   3.5913038381804714`*^9, 3.591303871985731*^9}, {3.5913039975659513`*^9, 
   3.59130404227563*^9}, {3.5913043311881375`*^9, 3.5913043619045916`*^9}, 
   3.591304735150847*^9, {3.591304829499813*^9, 3.5913048674702797`*^9}, {
   3.591304904910345*^9, 3.591304945798017*^9}, {3.5913053848139877`*^9, 
   3.5913053855939894`*^9}, {3.5913057206601777`*^9, 
   3.5913057252621856`*^9}, {3.591305765962657*^9, 3.5913057785986795`*^9}, {
   3.591305822824757*^9, 3.5913058457567973`*^9}, 3.5913234028108377`*^9, {
   3.5913235289058595`*^9, 3.5913235649107227`*^9}, {3.591325325297015*^9, 
   3.5913253500854588`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"G3PSL2Z", "[", 
   RowBox[{
    RowBox[{"\[ImaginaryI]", 
     SqrtBox["2"]}], ",", 
    RowBox[{"\[ImaginaryI]", 
     SqrtBox["3"]}], ",", "120", ",", "25"}], "]"}], "]"}]], "Code",
 CellChangeTimes->{3.591324782137261*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.91562510000000019161348063789773732424`6.613401017045187", ",", 
   RowBox[{
   "-", "3.145916917046531073106098561140468513518492970335060821355`25."}]}],
   "}"}]], "Output",
 CellChangeTimes->{{3.5913247962408857`*^9, 3.5913248195941267`*^9}, 
   3.591324863180603*^9, 3.5913248979998646`*^9, {3.591324968823989*^9, 
   3.5913249935656323`*^9}, 3.5913250533449373`*^9, {3.5913250907538033`*^9, 
   3.591325107726633*^9}, 3.5913262837782984`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"G3PSL2Z", "[", 
   RowBox[{
    RowBox[{"\[ImaginaryI]", 
     SqrtBox["3"]}], ",", 
    RowBox[{"\[ImaginaryI]", 
     SqrtBox["2"]}], ",", "120", ",", "25"}], "]"}], "]"}]], "Code",
 CellChangeTimes->{{3.591325111299039*^9, 3.591325114528245*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.93122520000000008622009772807359695435`6.615127836345693", ",", 
   RowBox[{
   "-", "3.145916917046531073106098561140468513518598976170541470075`25."}]}],
   "}"}]], "Output",
 CellChangeTimes->{3.5913251291922703`*^9, 3.5913262900963097`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "8"]}], 
    RowBox[{"Log", "[", 
     RowBox[{
      SuperscriptBox["5", "2"], 
      SuperscriptBox["23", "7"]}], "]"}]}], ",", "25"}], "]"}]], "Code",
 CellChangeTimes->{{3.5913252139284196`*^9, 3.591325236595259*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  "3.145916917046531073106098561140468526486165792614126664651`25."}]], \
"Output",
 CellChangeTimes->{{3.5913252308544493`*^9, 3.59132523704766*^9}}]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubsuperscriptBox["G", "3", 
     RowBox[{
      StyleBox["H",
       FontFamily->"ESSTIXFifteen",
       FontSlant->"Plain"], "/", 
      RowBox[{
       StyleBox["PSL",
        FontSlant->"Italic"], "(", 
       RowBox[{"2", ",", "\[DoubleStruckCapitalZ]"}], ")"}]}]], "(", 
    RowBox[{
     RowBox[{"i", 
      SqrtBox["2"]}], ",", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"i", 
        SqrtBox["7"]}]}], "2"]}], ")"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "14"]}], "log", 
    FractionBox[
     RowBox[{
      SuperscriptBox["7", "14"], 
      SuperscriptBox["13", "11"]}], 
     SuperscriptBox["5", "9"]]}]}], TraditionalForm]], "Equation",
 CellChangeTimes->{{3.591294098837964*^9, 3.5912941110059853`*^9}, {
   3.591294152642459*^9, 3.591294216477771*^9}, {3.5912942522486334`*^9, 
   3.591294339359187*^9}, {3.591295285815249*^9, 3.59129538308142*^9}, {
   3.5913038381804714`*^9, 3.591303871985731*^9}, {3.5913039975659513`*^9, 
   3.59130404227563*^9}, {3.5913043311881375`*^9, 3.5913043619045916`*^9}, 
   3.591304735150847*^9, {3.591304829499813*^9, 3.5913048674702797`*^9}, {
   3.591304904910345*^9, 3.591304945798017*^9}, {3.5913053848139877`*^9, 
   3.5913053855939894`*^9}, {3.5913057206601777`*^9, 
   3.5913057252621856`*^9}, {3.591305765962657*^9, 3.5913057785986795`*^9}, {
   3.591305822824757*^9, 3.5913058457567973`*^9}, 3.5913234028108377`*^9, {
   3.5913235289058595`*^9, 3.5913235649107227`*^9}, {3.591325325297015*^9, 
   3.5913253500854588`*^9}, {3.591325561044629*^9, 3.591325573290651*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"G3PSL2Z", "[", 
   RowBox[{
    RowBox[{"\[ImaginaryI]", 
     SqrtBox["2"]}], ",", 
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{"\[ImaginaryI]", 
       SqrtBox["7"]}]}], "2"], ",", "120", ",", "25"}], "]"}], "]"}]], "Code",
 CellChangeTimes->{
  3.591324782137261*^9, {3.5913253899123287`*^9, 3.5913253937811356`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.51002249999999982321696734288707375526`6.565909813675512", ",", 
   RowBox[{
   "-", "2.926588843353170499761176161884809436574782712056979395744`25."}]}],
   "}"}]], "Output",
 CellChangeTimes->{{3.5913247962408857`*^9, 3.5913248195941267`*^9}, 
   3.591324863180603*^9, 3.5913248979998646`*^9, {3.591324968823989*^9, 
   3.5913249935656323`*^9}, 3.5913250533449373`*^9, {3.5913250907538033`*^9, 
   3.591325107726633*^9}, 3.591325399662346*^9, 3.591326300002327*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"G3PSL2Z", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{"\[ImaginaryI]", 
       SqrtBox["7"]}]}], "2"], ",", 
    RowBox[{"\[ImaginaryI]", 
     SqrtBox["2"]}], ",", "120", ",", "25"}], "]"}], "]"}]], "Code",
 CellChangeTimes->{{3.591325111299039*^9, 3.591325114528245*^9}, 
   3.591325398320743*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.16522669999999983758698363089933991432`6.6402385569287254", ",", 
   RowBox[{
   "-", "2.926588843353170499761176161884809436574757744902072020878`25."}]}],
   "}"}]], "Output",
 CellChangeTimes->{3.5913251291922703`*^9, 3.591325414014371*^9, 
  3.5913263042143345`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "14"]}], 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{
       SuperscriptBox["7", "14"], 
       SuperscriptBox["13", "11"]}], 
      SuperscriptBox["5", "9"]], "]"}]}], ",", "25"}], "]"}]], "Code",
 CellChangeTimes->{{3.5913255380657887`*^9, 3.5913255482058067`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  "2.926588843353170499761176161884809436574699576591689157925`25."}]], \
"Output",
 CellChangeTimes->{{3.5913255420437956`*^9, 3.5913255486894073`*^9}}]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubsuperscriptBox["G", "3", 
     RowBox[{
      StyleBox["H",
       FontFamily->"ESSTIXFifteen",
       FontSlant->"Plain"], "/", 
      RowBox[{
       StyleBox["PSL",
        FontSlant->"Italic"], "(", 
       RowBox[{"2", ",", "\[DoubleStruckCapitalZ]"}], ")"}]}]], "(", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"i", 
        SqrtBox["163"]}]}], "2"], ",", "i"}], ")"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "163"]}], "log", 
    FractionBox[
     RowBox[{
      SuperscriptBox["3", "834"], 
      SuperscriptBox["127", "110"], 
      SuperscriptBox["163", "163"]}], 
     RowBox[{
      SuperscriptBox["7", "274"], 
      SuperscriptBox["11", "58"], 
      SuperscriptBox["19", "538"]}]]}]}], TraditionalForm]], "Equation",
 CellChangeTimes->{{3.591294098837964*^9, 3.5912941110059853`*^9}, {
   3.591294152642459*^9, 3.591294216477771*^9}, {3.5912942522486334`*^9, 
   3.591294339359187*^9}, {3.591295285815249*^9, 3.59129538308142*^9}, {
   3.5913038381804714`*^9, 3.591303871985731*^9}, {3.5913039975659513`*^9, 
   3.59130404227563*^9}, {3.5913043311881375`*^9, 3.5913043619045916`*^9}, 
   3.591304735150847*^9, {3.591304829499813*^9, 3.5913048674702797`*^9}, {
   3.591304904910345*^9, 3.591304945798017*^9}, {3.5913053848139877`*^9, 
   3.5913053855939894`*^9}, {3.5913057206601777`*^9, 
   3.5913057252621856`*^9}, {3.591305765962657*^9, 3.5913057785986795`*^9}, {
   3.591305822824757*^9, 3.5913058457567973`*^9}, 3.5913234028108377`*^9, {
   3.5913235289058595`*^9, 3.5913235649107227`*^9}, {3.591325325297015*^9, 
   3.5913253500854588`*^9}, {3.591325561044629*^9, 3.591325573290651*^9}, {
   3.591326016315829*^9, 3.5913260214638376`*^9}, {3.591326171941702*^9, 
   3.5913261765905104`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"G3PSL2Z", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{"\[ImaginaryI]", 
       SqrtBox["163"]}]}], "2"], ",", "\[ImaginaryI]", ",", "120", ",", 
    "35"}], "]"}], "]"}]], "Code",
 CellChangeTimes->{
  3.591324782137261*^9, {3.5913253899123287`*^9, 3.5913253937811356`*^9}, {
   3.591325792471036*^9, 3.5913257970574436`*^9}, {3.5913259017960277`*^9, 
   3.5913259018584275`*^9}, {3.5913259768633595`*^9, 3.5913259773781605`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"8.56445489999999942654085316462442278862`6.953299640014241", ",", 
   RowBox[{
   "-", "0.141221064638923180810557389808508482571806488026605103365`35."}]}],
   "}"}]], "Output",
 CellChangeTimes->{{3.5913247962408857`*^9, 3.5913248195941267`*^9}, 
   3.591324863180603*^9, 3.5913248979998646`*^9, {3.591324968823989*^9, 
   3.5913249935656323`*^9}, 3.5913250533449373`*^9, {3.5913250907538033`*^9, 
   3.591325107726633*^9}, 3.591325399662346*^9, 3.5913258143110743`*^9, 
   3.5913259111092443`*^9, 3.5913259863013763`*^9, 3.591326316522756*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "163"]}], 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{
       SuperscriptBox["3", "834"], 
       SuperscriptBox["127", "110"], 
       SuperscriptBox["163", "163"]}], 
      RowBox[{
       SuperscriptBox["7", "274"], 
       SuperscriptBox["11", "58"], 
       SuperscriptBox["19", "538"]}]], "]"}]}], ",", "35"}], "]"}]], "Code",
 CellChangeTimes->{{3.5913260911491604`*^9, 3.5913261323956327`*^9}, {
  3.5913261630964866`*^9, 3.591326163970088*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  "0.141221064638923180810557389808508482571810028409248360879`35."}]], \
"Output",
 CellChangeTimes->{3.5913261329416337`*^9, 3.591326164344489*^9}]
}, Open  ]],

Cell[TextData[{
 "For weights 8, 10, 14, direct implementations of the Kontsevich-Zagier \
integrals in the Eisenstein series form will incur prohibitively high \
computational costs in the current version of ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 ". Such difficulties will be circumvented in the next chapter."
}], "Text",
 CellChangeTimes->{{3.59132826585218*^9, 3.59132829422863*^9}, {
  3.5913283275356884`*^9, 3.5913283461621213`*^9}, {3.591385053562927*^9, 
  3.591385065340947*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Legendre-Ramanujan Formulations of Kontsevich-Zagier Integrals\
\>", "Section",
 CellChangeTimes->{{3.5913850866037846`*^9, 3.591385093576997*^9}, {
  3.5913851674119267`*^9, 3.5913851826687536`*^9}}],

Cell[TextData[{
 "One may accelerate the numerical evaluations of Kontsevich-Zagier integrals \
in a wide variety of contexts by rewriting them with fractional degree \
Legendre functions, which occurred in Ramanujan\[CloseCurlyQuote]s elliptic \
function theory to alternative bases. By restricting the arguments of \
automorphic Green\[CloseCurlyQuote]s functions to points in the fundamental \
domains, one may also take advantage of the native definitions for the \
modular lambda function ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Lambda]", "(", "z", ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and the ",
 StyleBox["j",
  FontSlant->"Italic"],
 "-invariant ",
 Cell[BoxData[
  FormBox[
   RowBox[{"j", "(", "z", ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " in ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 "."
}], "Text",
 CellChangeTimes->{{3.5913854063123465`*^9, 3.591385429774788*^9}, {
   3.5913854849988847`*^9, 3.59138554510579*^9}, {3.5913856224663258`*^9, 
   3.591385623745528*^9}, 3.5913856877368407`*^9, {3.5913857706197863`*^9, 
   3.5913858542811337`*^9}, {3.591392978597946*^9, 3.5913929830127544`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]", "[", "z_", "]"}], ":=", 
   RowBox[{"ModularLambda", "[", "z", "]"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.5913858921736*^9, 3.591385900504015*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"j", "[", "z_", "]"}], ":=", 
   RowBox[{"1728", 
    RowBox[{"KleinInvariantJ", "[", "z", "]"}]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.5913859322968707`*^9, 3.591385939098483*^9}}],

Cell[TextData[{
 "Due to technical limitations of the built-in differentiation formulae for \
the derivatives ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Lambda]", "'"}], 
    RowBox[{"(", "z", ")"}]}], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"j", "'"}], 
    RowBox[{"(", "z", ")"}]}], TraditionalForm]]],
 " in ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 ", and the inevitable branch cuts of fractional degree Legendre fuctions, \
there are two caveats about the accelerated numerical integrations in this \
chapter: (1) They may apparently violate modular invariance when the \
arguments in the input lie outside the fundamental domains of the respective \
modular groups; (2) They may be incorrect when one of the arguments is placed \
on the boundary of the fundamental domain for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     StyleBox[
      OverscriptBox["\[CapitalGamma]", "_"],
      FontSlant->"Italic"], "0"], "(", "N", ")"}], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"N", "\[Element]", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4"}], "}"}]}]}], TraditionalForm]]],
 ")."
}], "Text",
 CellChangeTimes->{{3.5913863019713*^9, 3.591386439844342*^9}, {
  3.5913868999359503`*^9, 3.591387002474931*^9}, {3.5913870338465853`*^9, 
  3.5913870384017935`*^9}, {3.591465947198699*^9, 3.5914659700059385`*^9}, {
  3.5914660124536133`*^9, 3.591466030019244*^9}}],

Cell[TextData[{
 StyleBox["Alternative integral representations for weight-4 automorphic \
Green\[CloseCurlyQuote]s functions on  ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     StyleBox[
      OverscriptBox["\[CapitalGamma]", "_"],
      FontSlant->"Italic"], "0"], "(", "N", ")"}], TraditionalForm]],
  FontWeight->"Bold"],
 StyleBox[" ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"N", "\[Element]", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4"}], "}"}]}]}], TraditionalForm]],
  FontWeight->"Bold"],
 StyleBox["):",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.591291018242953*^9, 3.5912910254345655`*^9}, {
   3.59129122731452*^9, 3.5912912294985237`*^9}, {3.5912938756639724`*^9, 
   3.5912939299988675`*^9}, {3.59129412476521*^9, 3.5912941467456484`*^9}, 
   3.591294702761825*^9, {3.5913857334605207`*^9, 3.5913857357849255`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubsuperscriptBox["G", "2", 
     RowBox[{
      StyleBox["H",
       FontFamily->"ESSTIXFifteen",
       FontSlant->"Plain"], "/", 
      RowBox[{
       SubscriptBox[
        StyleBox[
         OverscriptBox["\[CapitalGamma]", "_"],
         FontSlant->"Italic"], "0"], "(", "N", ")"}]}]], "(", 
    RowBox[{"z", ",", 
     RowBox[{"z", "'"}]}], ")"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["\[Pi]", 
      RowBox[{"N", " ", "Im", " ", 
       RowBox[{"z", "'"}]}]], "Re", 
     RowBox[{
      SubsuperscriptBox["\[Integral]", 
       RowBox[{"1", "-", 
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["\[Alpha]", "N"], "(", 
          RowBox[{"z", "'"}], ")"}]}]}], "1"], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"[", 
         RowBox[{
          SubscriptBox["P", "\[Nu]"], "(", "\[Xi]", ")"}], "]"}], "2"], 
       RowBox[{
        SubsuperscriptBox["\[CurlyRho]", 
         RowBox[{"2", ",", "\[Nu]"}], 
         RowBox[{
          StyleBox["H",
           FontFamily->"ESSTIXFifteen",
           FontSlant->"Plain"], "/", 
          RowBox[{
           SubscriptBox[
            StyleBox[
             OverscriptBox["\[CapitalGamma]", "_"],
             FontSlant->"Italic"], "0"], "(", "N", ")"}]}]], "(", 
        RowBox[{"\[Xi]", "|", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"i", "\[VeryThinSpace]", 
           RowBox[{
            SubscriptBox["P", "\[Nu]"], "(", 
            RowBox[{"-", "\[Xi]"}], ")"}]}], 
          RowBox[{
           SubscriptBox["P", "\[Nu]"], "(", "\[Xi]", ")"}]], "-", 
         RowBox[{
          SqrtBox["N"], 
          RowBox[{"z", "'"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"i", "\[VeryThinSpace]", 
           RowBox[{
            SubscriptBox["P", "\[Nu]"], "(", 
            RowBox[{"-", "\[Xi]"}], ")"}]}], 
          RowBox[{
           SubscriptBox["P", "\[Nu]"], "(", "\[Xi]", ")"}]], "-", 
         RowBox[{
          SqrtBox["N"], 
          OverscriptBox[
           RowBox[{"z", "'"}], "_"]}]}], ")"}], 
       RowBox[{"\[DifferentialD]", "\[Xi]"}]}]}]}], "-", 
    RowBox[{
     FractionBox["\[Pi]", 
      RowBox[{"N", " ", "Im", " ", 
       RowBox[{"z", "'"}]}]], "Re", 
     RowBox[{
      SubsuperscriptBox["\[Integral]", 
       RowBox[{"-", "1"}], "1"], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"[", 
         RowBox[{
          SubscriptBox["P", "\[Nu]"], "(", 
          RowBox[{"-", "\[Xi]"}], ")"}], "]"}], "2"], 
       RowBox[{
        SubsuperscriptBox["\[CurlyRho]", 
         RowBox[{"2", ",", "\[Nu]"}], 
         RowBox[{
          StyleBox["H",
           FontFamily->"ESSTIXFifteen",
           FontSlant->"Plain"], "/", 
          RowBox[{
           SubscriptBox[
            StyleBox[
             OverscriptBox["\[CapitalGamma]", "_"],
             FontSlant->"Italic"], "0"], "(", "N", ")"}]}]], "(", 
        RowBox[{"\[Xi]", "|", "z"}], ")"}], 
       RowBox[{"\[DifferentialD]", "\[Xi]"}]}]}]}]}]}], 
  TraditionalForm]], "EquationNumbered",
 CellChangeTimes->{{3.591294098837964*^9, 3.5912941110059853`*^9}, {
  3.591294152642459*^9, 3.591294216477771*^9}, {3.5912942522486334`*^9, 
  3.591294339359187*^9}, {3.591319581916526*^9, 3.5913195835857286`*^9}, {
  3.591386548217733*^9, 3.591386668493944*^9}, {3.591386703344405*^9, 
  3.5913867125952215`*^9}, {3.591389690574852*^9, 3.5913896938508577`*^9}}],

Cell[TextData[{
 "where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Nu]", "\[Element]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "3"}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "4"}]}], "}"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " corresponds to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"N", "=", 
    RowBox[{"4", 
     RowBox[{
      SuperscriptBox["sin", "2"], "(", 
      RowBox[{"\[Nu]", "\[VeryThinSpace]", "\[Pi]"}], ")"}]}]}], 
   TraditionalForm]],
  FormatType->"TraditionalForm"],
 "\[Element]{2,3,4} and "
}], "Text",
 CellChangeTimes->{{3.591291018242953*^9, 3.5912910254345655`*^9}, {
  3.59129122731452*^9, 3.5912912294985237`*^9}, {3.5912938756639724`*^9, 
  3.5912939299988675`*^9}, {3.59129412476521*^9, 3.5912941467456484`*^9}, {
  3.59129435828202*^9, 3.5912943592336216`*^9}, {3.591386749972887*^9, 
  3.5913867884269543`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SubsuperscriptBox["\[CurlyRho]", "2", 
      RowBox[{
       StyleBox["H",
        FontFamily->"ESSTIXFifteen",
        FontSlant->"Plain"], "/", 
       RowBox[{
        SubscriptBox[
         StyleBox[
          OverscriptBox["\[CapitalGamma]", "_"],
          FontSlant->"Italic"], "0"], "(", "N", ")"}]}]], "(", 
     RowBox[{"\[Zeta]", ",", "z"}], ")"}], "=", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["\[CurlyRho]", 
       RowBox[{"2", ",", "\[Nu]"}], 
       RowBox[{
        StyleBox["H",
         FontFamily->"ESSTIXFifteen",
         FontSlant->"Plain"], "/", 
        RowBox[{
         SubscriptBox[
          StyleBox[
           OverscriptBox["\[CapitalGamma]", "_"],
           FontSlant->"Italic"], "0"], "(", "N", ")"}]}]], "(", 
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["\[Alpha]", "N"], "(", "\[Zeta]", ")"}]}]}], "|", 
       "z"}], ")"}], "=", 
     RowBox[{
      FractionBox[
       RowBox[{"4", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Alpha]", "N"], "(", "z", ")"}], "[", 
         RowBox[{"1", "-", 
          RowBox[{
           SubscriptBox["\[Alpha]", "N"], 
           RowBox[{"(", "z", ")"}]}]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Xi]", "-", "1", "+", 
          RowBox[{"2", 
           RowBox[{
            SubscriptBox["\[Alpha]", "N"], "(", "z", ")"}]}]}], ")"}], "2"]], 
      "-", 
      FractionBox[
       RowBox[{
        SubscriptBox["R", "\[Nu]"], "(", 
        RowBox[{"1", "-", 
         RowBox[{"2", 
          RowBox[{
           SubscriptBox["\[Alpha]", "N"], "(", "z", ")"}]}]}], ")"}], 
       RowBox[{"\[Xi]", "-", "1", "+", 
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["\[Alpha]", "N"], "(", "z", ")"}]}]}]]}]}]}], ","}], 
  TraditionalForm]], "EquationNumbered",
 CellChangeTimes->{{3.591294098837964*^9, 3.5912941110059853`*^9}, {
  3.591294152642459*^9, 3.591294216477771*^9}, {3.5912942522486334`*^9, 
  3.591294339359187*^9}, {3.591294463831805*^9, 3.591294560910776*^9}, {
  3.5913867971005697`*^9, 3.5913868200794106`*^9}, {3.5913875586003075`*^9, 
  3.5913876210004168`*^9}}],

Cell["for", "Text",
 CellChangeTimes->{{3.5913876228256197`*^9, 3.5913876230908203`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["R", "\[Nu]"], "(", "\[Xi]", ")"}], ":=", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["\[Xi]", "2"]}], 
       RowBox[{
        SubscriptBox["P", "\[Nu]"], "(", "\[Xi]", ")"}]], 
      FractionBox[
       RowBox[{"d", " ", 
        SubscriptBox["P", "\[Nu]"], 
        RowBox[{"(", "\[Xi]", ")"}]}], 
       RowBox[{"d", " ", "\[Xi]"}]]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["\[Xi]", "2"]}], 
       RowBox[{
        SubscriptBox["P", "\[Nu]"], "(", 
        RowBox[{"-", "\[Xi]"}], ")"}]], 
      FractionBox[
       RowBox[{"d", " ", 
        RowBox[{
         SubscriptBox["P", "\[Nu]"], "(", 
         RowBox[{"-", "\[Xi]"}], ")"}]}], 
       RowBox[{"d", " ", "\[Xi]"}]]}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{"sin", "(", 
        RowBox[{"\[Nu]", "\[VeryThinSpace]", "\[Pi]"}], ")"}], "\[Pi]"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"[", 
            RowBox[{
             SubscriptBox["P", "\[Nu]"], "(", "\[Xi]", ")"}], "]"}], "2"], 
          "Im", " ", 
          FractionBox[
           RowBox[{"i", " ", 
            RowBox[{
             SubscriptBox["P", "\[Nu]"], "(", 
             RowBox[{"-", "\[Xi]"}], ")"}]}], 
           RowBox[{
            SubscriptBox["P", "\[Nu]"], "(", "\[Xi]", ")"}]]}]], "-", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"[", 
            RowBox[{
             SubscriptBox["P", "\[Nu]"], "(", 
             RowBox[{"-", "\[Xi]"}], ")"}], "]"}], "2"], "Im", " ", 
          FractionBox[
           RowBox[{"i", " ", 
            RowBox[{
             SubscriptBox["P", "\[Nu]"], "(", "\[Xi]", ")"}]}], 
           RowBox[{
            SubscriptBox["P", "\[Nu]"], "(", 
            RowBox[{"-", "\[Xi]"}], ")"}]]}]]}], ")"}]}]}]}], ",", " ", 
   RowBox[{"\[Xi]", "\[Element]", 
    RowBox[{"\[DoubleStruckCapitalC]", 
     RowBox[{"\\(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Infinity]"}], ",", 
            RowBox[{"-", "1"}]}]}], "]"}], "\[Union]", 
         RowBox[{"[", 
          RowBox[{"1", ",", 
           RowBox[{"+", "\[Infinity]"}]}]}]}], ")"}], ")"}]}]}]}]}], 
  TraditionalForm]], "EquationNumbered",
 CellChangeTimes->{{3.591294098837964*^9, 3.5912941110059853`*^9}, {
  3.591294152642459*^9, 3.591294216477771*^9}, {3.5912942522486334`*^9, 
  3.591294339359187*^9}, {3.591294463831805*^9, 3.591294560910776*^9}, {
  3.5913867971005697`*^9, 3.5913868200794106`*^9}, {3.5913875586003075`*^9, 
  3.5913876210004168`*^9}, {3.591387686114931*^9, 3.591387875577264*^9}}],

Cell[TextData[{
 "In particular, during numerical integrations, ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " automatically converts ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", 
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}]], TraditionalForm]]],
 " and  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", 
    RowBox[{
     RowBox[{"-", "1"}], "/", "4"}]], TraditionalForm]]],
 " into the complete elliptic integral of the first kind, which can be \
computed in a relatively efficient manner. "
}], "Text",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQ7XrMXfDGwVeO357rCoHoHoEsbRD94vN6MO1sX1p2
E0jv/GZfC6Jn1cyYCqKj7oTPANH+bCc3gegrlc/BtMCSE+dB9IT5l8G00vMb
N9gOvXIMPC1zE0Qn2fl8BdG+XE9/g+hXBhkM7ED6hH0NI4g+dcSIG0RzW3Tx
gOiOW12i3EB62913SiA69ssMdRA9YZaPFogWylvlDaIFlq4LBtGsZafCwfLL
fZJAdLztlBMg+qS872kQfWG/vxgfkL7hP1MCRD+qnFrOD6S79LZMANFMllke
h06+ckzQOO0Jop+KpglcOw3kT14iCKIBfUGiAg==
  "],
 FontFamily->"Times New Roman"],

Cell["\<\
We will code the following modular invariants separately, using the modular \
lambda function:\
\>", "Text",
 CellChangeTimes->{{3.591291018242953*^9, 3.5912910254345655`*^9}, {
   3.59129122731452*^9, 3.5912912294985237`*^9}, {3.5912938756639724`*^9, 
   3.5912939299988675`*^9}, {3.59129412476521*^9, 3.5912941467456484`*^9}, {
   3.59129435828202*^9, 3.5912943592336216`*^9}, {3.591294590270027*^9, 
   3.591294590613228*^9}, {3.5913868227782145`*^9, 3.591386824899819*^9}, {
   3.591387050382615*^9, 3.5913871031575074`*^9}, {3.591387139255971*^9, 
   3.591387147882786*^9}, {3.591387225586522*^9, 3.591387236319341*^9}, {
   3.591395500339176*^9, 3.5913955635504866`*^9}, 3.5914776703253827`*^9, 
   3.5954407550243425`*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[Alpha]", "2"], "(", "z", ")"}], "=", 
    RowBox[{"1", "-", 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", 
          RowBox[{"\[Lambda]", "(", 
           RowBox[{
            RowBox[{"2", "z"}], "+", "1"}], ")"}]}]}], ")"}], "2"]]}]}], ";", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Alpha]", "4"], "(", "z", ")"}], "=", 
    RowBox[{
     RowBox[{"\[Lambda]", "(", 
      RowBox[{"2", "z"}], ")"}], "."}]}]}], TraditionalForm]], "Equation",
 CellChangeTimes->{{3.591294098837964*^9, 3.5912941110059853`*^9}, {
   3.591294152642459*^9, 3.591294216477771*^9}, {3.5912942522486334`*^9, 
   3.591294339359187*^9}, {3.591294463831805*^9, 3.591294560910776*^9}, {
   3.591294668519765*^9, 3.591294697208215*^9}, {3.591387239564147*^9, 
   3.591387260343384*^9}, 3.591477673398588*^9, {3.595440727303094*^9, 
   3.5954407468031282`*^9}}],

Cell[TextData[{
 StyleBox["Numerical implementations ",
  FontWeight->"Bold"],
 "with computational examples:"
}], "Text",
 CellChangeTimes->{{3.591291018242953*^9, 3.5912910254345655`*^9}, {
   3.59129122731452*^9, 3.5912912294985237`*^9}, {3.5912938756639724`*^9, 
   3.5912939299988675`*^9}, {3.59129412476521*^9, 3.5912941467456484`*^9}, 
   3.591294702761825*^9, {3.5913857334605207`*^9, 3.5913857357849255`*^9}, {
   3.5913873068002653`*^9, 3.591387318796686*^9}, {3.595440729736698*^9, 
   3.595440732560303*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"R", "[", 
   RowBox[{"\[Nu]_", ",", "\[Xi]_"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["\[Xi]", "2"]}], 
       RowBox[{"LegendreP", "[", 
        RowBox[{"\[Nu]", ",", "\[Xi]"}], "]"}]], 
      RowBox[{
       SubscriptBox["\[PartialD]", "\[Xi]"], " ", 
       RowBox[{"LegendreP", "[", 
        RowBox[{"\[Nu]", ",", "\[Xi]"}], "]"}]}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["\[Xi]", "2"]}], 
       RowBox[{"LegendreP", "[", 
        RowBox[{"\[Nu]", ",", 
         RowBox[{"-", "\[Xi]"}]}], "]"}]], 
      RowBox[{
       SubscriptBox["\[PartialD]", "\[Xi]"], " ", 
       RowBox[{"LegendreP", "[", 
        RowBox[{"\[Nu]", ",", 
         RowBox[{"-", "\[Xi]"}]}], "]"}]}]}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{"Sin", "[", 
        RowBox[{"\[Nu]", "\[VeryThinSpace]", "\[Pi]"}], "]"}], "\[Pi]"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"LegendreP", "[", 
            RowBox[{"\[Nu]", ",", "\[Xi]"}], "]"}], "2"], 
          RowBox[{"Im", "[", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", 
             RowBox[{"LegendreP", "[", 
              RowBox[{"\[Nu]", ",", 
               RowBox[{"-", "\[Xi]"}]}], "]"}]}], 
            RowBox[{"LegendreP", "[", 
             RowBox[{"\[Nu]", ",", "\[Xi]"}], "]"}]], "]"}]}]], "-", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"LegendreP", "[", 
            RowBox[{"\[Nu]", ",", 
             RowBox[{"-", "\[Xi]"}]}], "]"}], "2"], 
          RowBox[{"Im", "[", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", 
             RowBox[{"LegendreP", "[", 
              RowBox[{"\[Nu]", ",", "\[Xi]"}], "]"}]}], 
            RowBox[{"LegendreP", "[", 
             RowBox[{"\[Nu]", ",", 
              RowBox[{"-", "\[Xi]"}]}], "]"}]], "]"}]}]]}], ")"}]}]}], "//", 
    "FullSimplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5913880698912053`*^9, 3.5913880936936474`*^9}, 
   3.5913889602439694`*^9, {3.5914011347552586`*^9, 3.59140113551966*^9}, {
   3.591401184347746*^9, 3.5914012239094152`*^9}, 3.591401331440404*^9, {
   3.5914013754012814`*^9, 3.5914013773824844`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]2Hecke4P", "[", 
    RowBox[{"\[Xi]_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"4", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"2", "z"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"2", "z"}], "]"}]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Xi]", "-", "1", "+", 
        RowBox[{"2", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"2", "z"}], "]"}]}]}], ")"}], "2"]], "-", 
    FractionBox[
     RowBox[{"R", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{"1", "-", 
        RowBox[{"2", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"2", "z"}], "]"}]}]}]}], "]"}], 
     RowBox[{"\[Xi]", "-", "1", "+", 
      RowBox[{"2", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"2", "z"}], "]"}]}]}]]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.590030901020523*^9, 3.5900309949014883`*^9}, {
   3.590031107596086*^9, 3.590031110934492*^9}, {3.590031185173423*^9, 
   3.590031185345023*^9}, {3.5900312458263297`*^9, 3.5900312787423873`*^9}, {
   3.5900314485486856`*^9, 3.5900314964095697`*^9}, {3.5912947517459106`*^9, 
   3.5912947827119656`*^9}, {3.591387325083497*^9, 3.59138734383473*^9}, {
   3.5913873828191986`*^9, 3.591387401523631*^9}, {3.5913881035840645`*^9, 
   3.5913881169844885`*^9}, {3.5913891353386765`*^9, 3.591389144542693*^9}, 
   3.5913916918847685`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"G2Hecke4P", "[", 
   RowBox[{"z_", ",", "u_", ",", "w_", ",", "a_"}], "]"}], ":=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["\[Pi]", 
       RowBox[{"4", 
        RowBox[{"Im", "[", "u", "]"}]}]], 
      RowBox[{"Re", "[", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"LegendreP", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], ",", "\[Xi]"}], "]"}], "2"], 
          RowBox[{"\[Rho]2Hecke4P", "[", 
           RowBox[{"\[Xi]", ",", "z"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", 
              RowBox[{"LegendreP", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "/", "2"}], ",", 
                RowBox[{"-", "\[Xi]"}]}], "]"}]}], 
             RowBox[{"LegendreP", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "/", "2"}], ",", "\[Xi]"}], "]"}]], "-", 
            RowBox[{"2", "u"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", 
              RowBox[{"LegendreP", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "/", "2"}], ",", 
                RowBox[{"-", "\[Xi]"}]}], "]"}]}], 
             RowBox[{"LegendreP", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "/", "2"}], ",", "\[Xi]"}], "]"}]], "-", 
            RowBox[{"2", 
             RowBox[{"Conjugate", "[", "u", "]"}]}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Xi]", ",", 
           RowBox[{"1", "-", 
            RowBox[{"2", 
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"2", "u"}], "]"}]}]}], ",", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"Re", "[", 
               RowBox[{"1", "-", 
                RowBox[{"2", 
                 RowBox[{"\[Lambda]", "[", 
                  RowBox[{"2", "u"}], "]"}]}]}], "]"}], "+", "1"}], "2"], "+", 
            RowBox[{
             FractionBox[
              RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]"}], "\[Pi]"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", 
                RowBox[{"Boole", "[", 
                 RowBox[{
                  RowBox[{"Im", "[", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", 
                    RowBox[{"\[Lambda]", "[", 
                    RowBox[{"2", "u"}], "]"}]}]}], "]"}], ">", "0"}], "]"}]}],
                "-", "1"}], ")"}]}]}], ",", "1"}], "}"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "w"}], ",", 
         RowBox[{"PrecisionGoal", "\[Rule]", "a"}], ",", 
         RowBox[{"MaxRecursion", "\[Rule]", "40"}]}], "]"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["\[Pi]", 
       RowBox[{"4", 
        RowBox[{"Im", "[", "u", "]"}]}]], 
      RowBox[{"Re", "[", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"LegendreP", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], ",", 
             RowBox[{"-", "\[Xi]"}]}], "]"}], "2"], 
          RowBox[{"\[Rho]2Hecke4P", "[", 
           RowBox[{"\[Xi]", ",", "z"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Xi]", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{
            FractionBox[
             RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]"}], "\[Pi]"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", 
               RowBox[{"Boole", "[", 
                RowBox[{
                 RowBox[{"Im", "[", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", 
                    RowBox[{"\[Lambda]", "[", 
                    RowBox[{"2", "u"}], "]"}]}]}], "]"}], ">", "0"}], "]"}]}],
               "-", "1"}], ")"}]}], ",", "1"}], "}"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "w"}], ",", 
         RowBox[{"PrecisionGoal", "\[Rule]", "a"}], ",", 
         RowBox[{"MaxRecursion", "\[Rule]", "40"}]}], "]"}], "]"}]}]}], ",", 
    "a"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5900335977272615`*^9, 3.5900338463292975`*^9}, {
   3.5900339123798137`*^9, 3.5900339405222635`*^9}, {3.590034318432927*^9, 
   3.5900343300081472`*^9}, {3.5900345719957724`*^9, 
   3.5900345795617857`*^9}, {3.590034644114699*^9, 3.5900346469227037`*^9}, {
   3.5900349558812466`*^9, 3.590034964851262*^9}, {3.5900350521646156`*^9, 
   3.5900350566574235`*^9}, {3.590035289316232*^9, 3.59003529373104*^9}, {
   3.5900397307360344`*^9, 3.5900397411568527`*^9}, {3.590040237674525*^9, 
   3.590040241980132*^9}, {3.590045028115339*^9, 3.59004505174938*^9}, {
   3.590045237264906*^9, 3.5900452387781086`*^9}, {3.5900770439876823`*^9, 
   3.590077095077772*^9}, {3.5900771597398853`*^9, 3.590077163452692*^9}, {
   3.590077199753956*^9, 3.5900772026711607`*^9}, {3.5900773488746176`*^9, 
   3.590077350887021*^9}, {3.5900818755181684`*^9, 3.5900818828969817`*^9}, {
   3.590082660901548*^9, 3.59008266219635*^9}, {3.5900874888136277`*^9, 
   3.590087496348441*^9}, {3.5900877228140388`*^9, 3.5900877253100433`*^9}, {
   3.5900914520772*^9, 3.5900914545420036`*^9}, {3.590091582821029*^9, 
   3.5900915857382345`*^9}, {3.5900966849195924`*^9, 
   3.5900966872751966`*^9}, {3.5900970878839006`*^9, 3.590097089303503*^9}, {
   3.5900978284008493`*^9, 3.5900978335332584`*^9}, {3.5906802671645775`*^9, 
   3.590680270378183*^9}, {3.5912949207278075`*^9, 3.5912949538466663`*^9}, {
   3.5912956447406797`*^9, 3.591295670012724*^9}, {3.591295888210307*^9, 
   3.591295933294386*^9}, {3.5912960643970165`*^9, 3.591296064506217*^9}, {
   3.591301484213337*^9, 3.59130154285384*^9}, {3.5913027909662323`*^9, 
   3.591302797533844*^9}, {3.5913028829439936`*^9, 3.59130290913644*^9}, {
   3.591303162075284*^9, 3.591303171809701*^9}, {3.5913881280293074`*^9, 
   3.591388155173355*^9}, {3.591388186747811*^9, 3.59138820904025*^9}, {
   3.5913882549979305`*^9, 3.5913884304982386`*^9}, {3.591388490979545*^9, 
   3.5913885274524093`*^9}, {3.5913886054213457`*^9, 3.591388617495767*^9}, {
   3.5913886720958633`*^9, 3.591388672361064*^9}, {3.5913887423895864`*^9, 
   3.591388746445594*^9}, {3.5913888245549307`*^9, 3.5913888468941703`*^9}, {
   3.5913892792957296`*^9, 3.5913893214626036`*^9}, {3.5913893777319026`*^9, 
   3.591389381507109*^9}, {3.591389417636773*^9, 3.5913894384472094`*^9}, {
   3.5913895676778364`*^9, 3.591389578925456*^9}, {3.591389679514433*^9, 
   3.591389681074435*^9}, {3.591389748201353*^9, 3.591389794720635*^9}, {
   3.591389862190754*^9, 3.591389869819167*^9}, {3.5913899010348215`*^9, 
   3.5913899157456474`*^9}, 3.591389973496949*^9, {3.591390015445423*^9, 
   3.591390056457895*^9}, {3.5913901633492823`*^9, 3.591390169854494*^9}, {
   3.591390206311758*^9, 3.5913902629866576`*^9}, {3.591393310129729*^9, 
   3.5913933496289983`*^9}, {3.5914013961181173`*^9, 3.5914014144169493`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"G2Hecke4P", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"5", "\[ImaginaryI]"}], "2"], ",", 
     FractionBox["\[ImaginaryI]", "10"], ",", "30", ",", "15"}], "]"}], "+", 
   RowBox[{
    FractionBox["1", "25"], 
    RowBox[{"Log", "[", 
     FormBox[
      FractionBox[
       RowBox[{
        SuperscriptBox["2", "28"], 
        SuperscriptBox["3", "46"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          SqrtBox["5"], ")"}], "25"], 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            SqrtBox["5"], "+", "1"}], "2"], ")"}], "100"]}]],
      TraditionalForm], "]"}]}]}], "]"}]], "Code",
 CellChangeTimes->{{3.5912960443197813`*^9, 3.591296067501422*^9}, {
   3.5912962680709743`*^9, 3.5912962682425747`*^9}, 3.59130154873505*^9, {
   3.5913017869786687`*^9, 3.5913018334511504`*^9}, {3.5913884747711167`*^9, 
   3.5913884934599495`*^9}, 3.591388790468871*^9, 3.5913892262712364`*^9, 
   3.5913894462316227`*^9, 3.5913895865538692`*^9, 3.591389946618102*^9, 
   3.591390188309326*^9, {3.591390287728301*^9, 3.591390307009935*^9}, {
   3.5913903494264092`*^9, 3.5913903581156244`*^9}, {3.591390498437871*^9, 
   3.591390499186672*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "13.74368809999999996307451510801911354065`7.158703203976197", ",", 
   "0``16.166182532849046"}], "}"}]], "Output",
 CellChangeTimes->{
  3.5912960627590137`*^9, {3.591296266370571*^9, 3.591296290784614*^9}, 
   3.5913015551310616`*^9, {3.5913018081011057`*^9, 3.5913018314231467`*^9}, 
   3.591301894743658*^9, 3.5913030033762054`*^9, 3.5913032359726143`*^9, 
   3.5913199550067806`*^9, 3.591384886751834*^9, {3.59138848213433*^9, 
   3.5913885022427645`*^9}, 3.5913885496356483`*^9, 3.591388626262983*^9, 
   3.5913886818458805`*^9, 3.5913887556340103`*^9, {3.591388788628068*^9, 
   3.5913887972548833`*^9}, 3.5913888332753468`*^9, 3.591388995780832*^9, {
   3.5913892246020336`*^9, 3.591389232292847*^9}, {3.59138926807931*^9, 
   3.591389307438179*^9}, 3.591389390305525*^9, {3.5913894408028135`*^9, 
   3.59138945005363*^9}, {3.591389581639861*^9, 3.591389606974305*^9}, 
   3.591389706861281*^9, {3.591389753879763*^9, 3.5913897645501823`*^9}, {
   3.5913897989014425`*^9, 3.591389823908286*^9}, 3.591389892439207*^9, {
   3.5913899447460985`*^9, 3.591389969019741*^9}, 3.591390002591*^9, {
   3.591390057815097*^9, 3.591390074522726*^9}, {3.5913901925837336`*^9, 
   3.591390267853866*^9}, {3.591390303453129*^9, 3.5913903199891577`*^9}, {
   3.591390491698659*^9, 3.5913905150675*^9}, {3.591393344090988*^9, 
   3.591393366196227*^9}, {3.591401176298132*^9, 3.5914012047369814`*^9}, 
   3.5914012499302607`*^9, 3.5914012869023256`*^9, 3.5914013575080495`*^9, 
   3.591401413324948*^9, 3.591401444852603*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"G2Hecke4P", "[", 
    RowBox[{
     FractionBox["\[ImaginaryI]", "10"], ",", 
     FractionBox[
      RowBox[{"5", "\[ImaginaryI]"}], "2"], ",", "30", ",", "15"}], "]"}], 
   "+", 
   RowBox[{
    FractionBox["1", "25"], 
    RowBox[{"Log", "[", 
     FormBox[
      FractionBox[
       RowBox[{
        SuperscriptBox["2", "28"], 
        SuperscriptBox["3", "46"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          SqrtBox["5"], ")"}], "25"], 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            SqrtBox["5"], "+", "1"}], "2"], ")"}], "100"]}]],
      TraditionalForm], "]"}]}]}], "]"}]], "Code",
 CellChangeTimes->{{3.5912960443197813`*^9, 3.591296067501422*^9}, {
   3.5912962680709743`*^9, 3.5912962682425747`*^9}, 3.59130154873505*^9, {
   3.5913017048445244`*^9, 3.591301706934928*^9}, 3.591301745154995*^9, 
   3.5913018444803696`*^9, {3.5913902964019165`*^9, 3.5913903111751423`*^9}, {
   3.591390361781631*^9, 3.5913903658844385`*^9}, {3.591390500138274*^9, 
   3.591390500933875*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "13.13528419999999918843514024047181010246`7.139039387063798", ",", 
   "0``16.166182532849046"}], "}"}]], "Output",
 CellChangeTimes->{3.5913031549304714`*^9, 3.5913034185397344`*^9, 
  3.59139033298398*^9, 3.591390527937523*^9, 3.591393408643902*^9, 
  3.5914013380704155`*^9, 3.5914013707056727`*^9, 3.5914014263509703`*^9, 
  3.5914014580190268`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"G2Hecke4P", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", 
        SqrtBox["3"]}]}], "4"], ",", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", 
       SqrtBox["7"]}], "2"], ",", "30", ",", "15"}], "]"}], "+", 
   RowBox[{
    FractionBox["2", 
     SqrtBox["21"]], 
    RowBox[{"Log", "[", 
     FormBox[
      FormBox[
       RowBox[{
        FractionBox[
         RowBox[{"5", "+", 
          SqrtBox["21"]}], "2"], 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{
             SqrtBox["21"], "-", "1"}], "2"], ")"}], "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{
             SqrtBox["21"], "+", "1"}], "2"], ")"}], "2"]], 
        FractionBox[
         RowBox[{
          SqrtBox["21"], "+", "2"}], 
         RowBox[{
          SqrtBox["21"], "-", "2"}]]}],
       TraditionalForm],
      TraditionalForm], "]"}]}]}], "]"}]], "Code",
 CellChangeTimes->{{3.5912960443197813`*^9, 3.591296067501422*^9}, {
   3.5912962680709743`*^9, 3.5912962682425747`*^9}, 3.59130154873505*^9, {
   3.5913017869786687`*^9, 3.5913018334511504`*^9}, {3.5913065644188595`*^9, 
   3.5913065706276703`*^9}, {3.5913915938385963`*^9, 3.591391605382616*^9}, 
   3.5913917602128887`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "5.88123769999999979063431965187191963196`6.790068645769942", ",", 
   "0``15.151826026396169"}], "}"}]], "Output",
 CellChangeTimes->{
  3.591306634244582*^9, {3.5913925983160787`*^9, 3.591392615226508*^9}, 
   3.5913934146187124`*^9, 3.5914014687518454`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"G2Hecke4P", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"\[ImaginaryI]", 
       SqrtBox["7"]}], "2"], ",", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", 
        SqrtBox["3"]}]}], "4"], ",", "30", ",", "15"}], "]"}], "+", 
   RowBox[{
    FractionBox["2", 
     SqrtBox["21"]], 
    RowBox[{"Log", "[", 
     FormBox[
      FormBox[
       RowBox[{
        FractionBox[
         RowBox[{"5", "+", 
          SqrtBox["21"]}], "2"], 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{
             SqrtBox["21"], "-", "1"}], "2"], ")"}], "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{
             SqrtBox["21"], "+", "1"}], "2"], ")"}], "2"]], 
        FractionBox[
         RowBox[{
          SqrtBox["21"], "+", "2"}], 
         RowBox[{
          SqrtBox["21"], "-", "2"}]]}],
       TraditionalForm],
      TraditionalForm], "]"}]}]}], "]"}]], "Code",
 CellChangeTimes->{{3.5913065788488846`*^9, 3.5913065868204985`*^9}, {
   3.591391596007*^9, 3.5913916082686214`*^9}, 3.591391761819691*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "8.9856575999999996895439835498109459877`6.974149778987362", ",", 
   "0``15.15182602639617"}], "}"}]], "Output",
 CellChangeTimes->{
  3.591306694881889*^9, {3.591392607161294*^9, 3.5913926238065233`*^9}, 
   3.5913934243999295`*^9, 3.591401477768661*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]2Hecke3P", "[", 
    RowBox[{"\[Xi]_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"4", "\[VeryThinSpace]", 
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"3", ",", "z"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"3", ",", "z"}], "]"}]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Xi]", "-", "1", "+", 
        RowBox[{"2", 
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"3", ",", "z"}], "]"}]}]}], ")"}], "2"]], "-", 
    FractionBox[
     RowBox[{"R", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "3"}], ",", 
       RowBox[{"1", "-", 
        RowBox[{"2", 
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"3", ",", "z"}], "]"}]}]}]}], "]"}], 
     RowBox[{"\[Xi]", "-", "1", "+", 
      RowBox[{"2", 
       RowBox[{"\[Alpha]", "[", 
        RowBox[{"3", ",", "z"}], "]"}]}]}]]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.590030901020523*^9, 3.5900309949014883`*^9}, {
  3.590031107596086*^9, 3.590031110934492*^9}, {3.590031185173423*^9, 
  3.590031185345023*^9}, {3.5900312458263297`*^9, 3.5900312787423873`*^9}, {
  3.5900314485486856`*^9, 3.5900314964095697`*^9}, {3.5912947517459106`*^9, 
  3.5912947827119656`*^9}, {3.591387325083497*^9, 3.59138734383473*^9}, {
  3.5913873828191986`*^9, 3.591387401523631*^9}, {3.5913881035840645`*^9, 
  3.5913881169844885`*^9}, {3.5913891353386765`*^9, 3.591389144542693*^9}, {
  3.59139166444432*^9, 3.5913916862843585`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"G2Hecke3P", "[", 
   RowBox[{"z_", ",", "u_", ",", "w_", ",", "a_"}], "]"}], ":=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["\[Pi]", 
       RowBox[{"3", 
        RowBox[{"Im", "[", "u", "]"}]}]], 
      RowBox[{"Re", "[", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"LegendreP", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "3"}], ",", "\[Xi]"}], "]"}], "2"], 
          RowBox[{"\[Rho]2Hecke3P", "[", 
           RowBox[{"\[Xi]", ",", "z"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", 
              RowBox[{"LegendreP", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "/", "3"}], ",", 
                RowBox[{"-", "\[Xi]"}]}], "]"}]}], 
             RowBox[{"LegendreP", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "/", "3"}], ",", "\[Xi]"}], "]"}]], "-", 
            RowBox[{
             SqrtBox["3"], "u"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", 
              RowBox[{"LegendreP", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "/", "3"}], ",", 
                RowBox[{"-", "\[Xi]"}]}], "]"}]}], 
             RowBox[{"LegendreP", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "/", "3"}], ",", "\[Xi]"}], "]"}]], "-", 
            RowBox[{
             SqrtBox["3"], 
             RowBox[{"Conjugate", "[", "u", "]"}]}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Xi]", ",", 
           RowBox[{"1", "-", 
            RowBox[{"2", 
             RowBox[{"\[Alpha]", "[", 
              RowBox[{"3", ",", "u"}], "]"}]}]}], ",", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"Re", "[", 
               RowBox[{"1", "-", 
                RowBox[{"2", 
                 RowBox[{"\[Alpha]", "[", 
                  RowBox[{"3", ",", "u"}], "]"}]}]}], "]"}], "+", "1"}], "2"],
             "+", 
            RowBox[{
             FractionBox[
              RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]"}], "\[Pi]"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", 
                RowBox[{"Boole", "[", 
                 RowBox[{
                  RowBox[{"Im", "[", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", 
                    RowBox[{"\[Alpha]", "[", 
                    RowBox[{"3", ",", "u"}], "]"}]}]}], "]"}], ">", "0"}], 
                 "]"}]}], "-", "1"}], ")"}]}]}], "\[VeryThinSpace]", ",", 
           "1"}], "}"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "w"}], ",", 
         RowBox[{"PrecisionGoal", "\[Rule]", "a"}], ",", 
         RowBox[{"MaxRecursion", "\[Rule]", "40"}]}], "]"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["\[Pi]", 
       RowBox[{"3", 
        RowBox[{"Im", "[", "u", "]"}]}]], 
      RowBox[{"Re", "[", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"LegendreP", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "3"}], ",", 
             RowBox[{"-", "\[Xi]"}]}], "]"}], "2"], 
          RowBox[{"\[Rho]2Hecke3P", "[", 
           RowBox[{"\[Xi]", ",", "z"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Xi]", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{
            FractionBox[
             RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]"}], "\[Pi]"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", 
               RowBox[{"Boole", "[", 
                RowBox[{
                 RowBox[{"Im", "[", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", 
                    RowBox[{"\[Alpha]", "[", 
                    RowBox[{"3", ",", "u"}], "]"}]}]}], "]"}], ">", "0"}], 
                "]"}]}], "-", "1"}], ")"}]}], "\[VeryThinSpace]", ",", "1"}], 
          "}"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "w"}], ",", 
         RowBox[{"PrecisionGoal", "\[Rule]", "a"}], ",", 
         RowBox[{"MaxRecursion", "\[Rule]", "40"}]}], "]"}], "]"}]}]}], ",", 
    "a"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5900335977272615`*^9, 3.5900338463292975`*^9}, {
   3.5900339123798137`*^9, 3.5900339405222635`*^9}, {3.590034318432927*^9, 
   3.5900343300081472`*^9}, {3.5900345719957724`*^9, 
   3.5900345795617857`*^9}, {3.590034644114699*^9, 3.5900346469227037`*^9}, {
   3.5900349558812466`*^9, 3.590034964851262*^9}, {3.5900350521646156`*^9, 
   3.5900350566574235`*^9}, {3.590035289316232*^9, 3.59003529373104*^9}, {
   3.5900397307360344`*^9, 3.5900397411568527`*^9}, {3.590040237674525*^9, 
   3.590040241980132*^9}, {3.590045028115339*^9, 3.59004505174938*^9}, {
   3.590045237264906*^9, 3.5900452387781086`*^9}, {3.5900770439876823`*^9, 
   3.590077095077772*^9}, {3.5900771597398853`*^9, 3.590077163452692*^9}, {
   3.590077199753956*^9, 3.5900772026711607`*^9}, {3.5900773488746176`*^9, 
   3.590077350887021*^9}, {3.5900818755181684`*^9, 3.5900818828969817`*^9}, {
   3.590082660901548*^9, 3.59008266219635*^9}, {3.5900874888136277`*^9, 
   3.590087496348441*^9}, {3.5900877228140388`*^9, 3.5900877253100433`*^9}, {
   3.5900914520772*^9, 3.5900914545420036`*^9}, {3.590091582821029*^9, 
   3.5900915857382345`*^9}, {3.5900966849195924`*^9, 
   3.5900966872751966`*^9}, {3.5900970878839006`*^9, 3.590097089303503*^9}, {
   3.5900978284008493`*^9, 3.5900978335332584`*^9}, {3.5906802671645775`*^9, 
   3.590680270378183*^9}, {3.5912949207278075`*^9, 3.5912949538466663`*^9}, {
   3.5912956447406797`*^9, 3.591295670012724*^9}, {3.591295888210307*^9, 
   3.591295933294386*^9}, {3.5912960643970165`*^9, 3.591296064506217*^9}, {
   3.591301484213337*^9, 3.59130154285384*^9}, {3.5913027909662323`*^9, 
   3.591302797533844*^9}, {3.5913028829439936`*^9, 3.59130290913644*^9}, {
   3.591303162075284*^9, 3.591303171809701*^9}, {3.5913881280293074`*^9, 
   3.591388155173355*^9}, {3.591388186747811*^9, 3.59138820904025*^9}, {
   3.5913882549979305`*^9, 3.5913884304982386`*^9}, {3.591388490979545*^9, 
   3.5913885274524093`*^9}, {3.5913886054213457`*^9, 3.591388617495767*^9}, {
   3.5913886720958633`*^9, 3.591388672361064*^9}, {3.5913887423895864`*^9, 
   3.591388746445594*^9}, {3.5913888245549307`*^9, 3.5913888468941703`*^9}, {
   3.5913892792957296`*^9, 3.5913893214626036`*^9}, {3.5913893777319026`*^9, 
   3.591389381507109*^9}, {3.591389417636773*^9, 3.5913894384472094`*^9}, {
   3.5913895676778364`*^9, 3.591389578925456*^9}, {3.591389679514433*^9, 
   3.591389681074435*^9}, {3.591389748201353*^9, 3.591389794720635*^9}, {
   3.591389862190754*^9, 3.591389869819167*^9}, {3.5913899010348215`*^9, 
   3.5913899157456474`*^9}, 3.591389973496949*^9, {3.591390015445423*^9, 
   3.591390056457895*^9}, {3.5913901633492823`*^9, 3.591390169854494*^9}, {
   3.591390206311758*^9, 3.5913902629866576`*^9}, {3.591391703038788*^9, 
   3.591391739074851*^9}, {3.5913934108903055`*^9, 3.5913934204843225`*^9}, {
   3.591401485662275*^9, 3.591401497783496*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"G2Hecke3P", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"4", "\[ImaginaryI]"}], 
      SqrtBox["6"]], ",", 
     FractionBox["\[ImaginaryI]", 
      RowBox[{"2", 
       SqrtBox["6"]}]], ",", "30", ",", "15"}], "]"}], "+", 
   RowBox[{
    FractionBox["1", "8"], 
    RowBox[{"Log", "[", 
     FormBox[
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SqrtBox["3"]}], ")"}], "24"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"3", 
            SqrtBox["3"]}]}], ")"}], "7"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SqrtBox["3"]}], ")"}], "27"]],
      TraditionalForm], "]"}]}]}], "]"}]], "Code",
 CellChangeTimes->{{3.5912960443197813`*^9, 3.591296067501422*^9}, {
   3.5912962680709743`*^9, 3.5912962682425747`*^9}, 3.59130154873505*^9, {
   3.5913017869786687`*^9, 3.5913018334511504`*^9}, {3.5913065644188595`*^9, 
   3.5913065706276703`*^9}, {3.591307391937913*^9, 3.5913074019531307`*^9}, {
   3.591391747436466*^9, 3.5913917771857185`*^9}, {3.5913926564885807`*^9, 
   3.5913926568629813`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "27.14417399999999958026819513179361820221`7.454276543846749", ",", 
   "0``15.526837376485275"}], "}"}]], "Output",
 CellChangeTimes->{3.591307465242442*^9, 3.591392646566963*^9, 
  3.591392685801032*^9, 3.5913934648040004`*^9, 3.5914015323843565`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"G2Hecke3P", "[", 
    RowBox[{
     FractionBox["\[ImaginaryI]", 
      RowBox[{"2", 
       SqrtBox["6"]}]], ",", 
     FractionBox[
      RowBox[{"4", "\[ImaginaryI]"}], 
      SqrtBox["6"]], ",", "30", ",", "15"}], "]"}], "+", 
   RowBox[{
    FractionBox["1", "8"], 
    RowBox[{"Log", "[", 
     FormBox[
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SqrtBox["3"]}], ")"}], "24"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"3", 
            SqrtBox["3"]}]}], ")"}], "7"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SqrtBox["3"]}], ")"}], "27"]],
      TraditionalForm], "]"}]}]}], "]"}]], "Code",
 CellChangeTimes->{{3.5912960443197813`*^9, 3.591296067501422*^9}, {
   3.5912962680709743`*^9, 3.5912962682425747`*^9}, 3.59130154873505*^9, {
   3.5913017869786687`*^9, 3.5913018334511504`*^9}, {3.5913065644188595`*^9, 
   3.5913065706276703`*^9}, {3.591307391937913*^9, 3.5913074019531307`*^9}, {
   3.591391747436466*^9, 3.5913917946889486`*^9}, {3.59139266169899*^9, 
   3.5913926619953904`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "23.96175360000000154059307533316314220428`7.400118511259643", ",", 
   "0``15.526837376485279"}], "}"}]], "Output",
 CellChangeTimes->{3.5913926600453873`*^9, 3.591392710917076*^9, 
  3.591393490746846*^9, 3.591401556439599*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"G2Hecke3P", "[", 
    RowBox[{"\[ImaginaryI]", ",", 
     FormBox[
      FractionBox[
       RowBox[{"2", "\[ImaginaryI]"}], 
       SqrtBox["3"]],
      TraditionalForm], ",", "30", ",", "15"}], "]"}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", 
      SqrtBox["3"]}]], 
    RowBox[{"Log", "[", 
     FormBox[
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", 
           SqrtBox["3"]}], "-", "2"}], ")"}], "5"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox["3"], "-", "1"}], ")"}], "4"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "-", 
           SqrtBox["3"]}], ")"}], "7"]}]],
      TraditionalForm], "]"}]}]}], "]"}]], "Code",
 CellChangeTimes->{{3.5912960443197813`*^9, 3.591296067501422*^9}, {
   3.5912962680709743`*^9, 3.5912962682425747`*^9}, 3.59130154873505*^9, {
   3.5913017869786687`*^9, 3.5913018334511504`*^9}, {3.5913041090905476`*^9, 
   3.591304117327362*^9}, {3.5913927770455923`*^9, 3.5913927884336123`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "25.9429662999999983696852723369374871254`7.4346195447836685", ",", 
   "0``14.328041199342454"}], "}"}]], "Output",
 CellChangeTimes->{3.5913043090204983`*^9, 3.5913913619129887`*^9, 
  3.5913919895020914`*^9, 3.591392786327609*^9, 3.5913928319888887`*^9, 
  3.591393535222524*^9, 3.5914015827568455`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"G2Hecke3P", "[", 
    RowBox[{
     FormBox[
      FractionBox[
       RowBox[{"2", "\[ImaginaryI]"}], 
       SqrtBox["3"]],
      TraditionalForm], ",", "\[ImaginaryI]", ",", "30", ",", "15"}], "]"}], 
   "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", 
      SqrtBox["3"]}]], 
    RowBox[{"Log", "[", 
     FormBox[
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", 
           SqrtBox["3"]}], "-", "2"}], ")"}], "5"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox["3"], "-", "1"}], ")"}], "4"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "-", 
           SqrtBox["3"]}], ")"}], "7"]}]],
      TraditionalForm], "]"}]}]}], "]"}]], "Code",
 CellChangeTimes->{{3.5913041229121714`*^9, 3.5913041365309954`*^9}, {
   3.5913927909140167`*^9, 3.5913927991196313`*^9}, {3.5913930002351847`*^9, 
   3.5913930002975845`*^9}, {3.591393142881835*^9, 3.591393143864637*^9}, {
   3.5913953611089315`*^9, 3.591395362840534*^9}, {3.591395392979787*^9, 
   3.5913954227602396`*^9}, 3.591401518749933*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "15.63130020000000008906226867111399769783`7.214595017095377", ",", 
   "0``14.328041199342453"}], "}"}]], "Output",
 CellChangeTimes->{3.591401598544073*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]2Hecke2P", "[", 
    RowBox[{"\[Xi]_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"4", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", 
             RowBox[{"\[Lambda]", "[", 
              RowBox[{
               RowBox[{"2", "z"}], "+", "1"}], "]"}]}]}], ")"}], "2"]]}], 
       ")"}], 
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{
             RowBox[{"2", "z"}], "+", "1"}], "]"}]}]}], ")"}], "2"]]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Xi]", "-", "1", "+", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", 
                RowBox[{"\[Lambda]", "[", 
                 RowBox[{
                  RowBox[{"2", "z"}], "+", "1"}], "]"}]}]}], ")"}], "2"]]}], 
          ")"}]}]}], ")"}], "2"]], "-", 
    FractionBox[
     RowBox[{"R", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "4"}], ",", 
       RowBox[{"1", "-", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", 
                RowBox[{"\[Lambda]", "[", 
                 RowBox[{
                  RowBox[{"2", "z"}], "+", "1"}], "]"}]}]}], ")"}], "2"]]}], 
          ")"}]}]}]}], "]"}], 
     RowBox[{"\[Xi]", "-", "1", "+", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", 
              RowBox[{"\[Lambda]", "[", 
               RowBox[{
                RowBox[{"2", "z"}], "+", "1"}], "]"}]}]}], ")"}], "2"]]}], 
        ")"}]}]}]]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.595440159087696*^9, 3.5954402210042048`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"G2Hecke2P", "[", 
   RowBox[{"z_", ",", "u_", ",", "w_", ",", "a_"}], "]"}], ":=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["\[Pi]", 
       RowBox[{"2", 
        RowBox[{"Im", "[", "\[VeryThinSpace]", "u", "]"}]}]], 
      RowBox[{"Re", "[", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"LegendreP", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "4"}], ",", "\[Xi]"}], "]"}], "2"], 
          RowBox[{"\[Rho]2Hecke2P", "[", 
           RowBox[{"\[Xi]", ",", "z"}], "]"}], 
          RowBox[{"(", "\[VeryThinSpace]", 
           RowBox[{
            FractionBox[
             RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", 
              RowBox[{"LegendreP", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "/", "4"}], ",", 
                RowBox[{"-", "\[Xi]"}]}], "]"}]}], 
             RowBox[{"LegendreP", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "/", "4"}], ",", "\[Xi]"}], "]"}]], "-", 
            RowBox[{
             SqrtBox["2"], "\[VeryThinSpace]", "u"}]}], ")"}], 
          RowBox[{"(", "\[VeryThinSpace]", 
           RowBox[{
            FractionBox[
             RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", 
              RowBox[{"LegendreP", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "/", "4"}], ",", 
                RowBox[{"-", "\[Xi]"}]}], "]"}]}], 
             RowBox[{"LegendreP", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "/", "4"}], ",", "\[Xi]"}], "]"}]], "-", 
            RowBox[{
             SqrtBox["2"], "\[VeryThinSpace]", 
             RowBox[{"Conjugate", "[", "u", "]"}]}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Xi]", ",", 
           RowBox[{"1", "-", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               FractionBox["1", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", 
                    RowBox[{"\[Lambda]", "[", 
                    RowBox[{
                    RowBox[{"2", "u"}], "+", "1"}], "]"}]}]}], ")"}], "2"]]}],
               ")"}]}]}], ",", 
           FractionBox["\[ImaginaryI]", "\[Pi]"], ",", "1"}], "}"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "w"}], ",", 
         RowBox[{"PrecisionGoal", "\[Rule]", "a"}], ",", 
         RowBox[{"MaxRecursion", "\[Rule]", "40"}]}], "]"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["\[Pi]", 
       RowBox[{"2", 
        RowBox[{"Im", "[", "u", "]"}]}]], 
      RowBox[{"Re", "[", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"LegendreP", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "4"}], ",", 
             RowBox[{"-", "\[Xi]"}]}], "]"}], "2"], 
          RowBox[{"\[Rho]2Hecke2P", "[", 
           RowBox[{"\[Xi]", ",", "z"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Xi]", ",", 
           RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "1"}], "}"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "w"}], ",", 
         RowBox[{"PrecisionGoal", "\[Rule]", "a"}], ",", 
         RowBox[{"MaxRecursion", "\[Rule]", "40"}]}], "]"}], "]"}]}]}], ",", 
    "a"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579681854882588*^9, 3.579682082003387*^9}, {
   3.579682272320922*^9, 3.5796822758153276`*^9}, {3.579683260988258*^9, 
   3.5796832632502623`*^9}, {3.5796834109481215`*^9, 3.579683508027092*^9}, {
   3.583449114449152*^9, 3.583449194102892*^9}, {3.583449345157957*^9, 
   3.5834493486679635`*^9}, {3.588632684202382*^9, 3.5886327025480146`*^9}, {
   3.588632908156376*^9, 3.588632908593177*^9}, 3.588633499319414*^9, {
   3.588633558864719*^9, 3.588633560877122*^9}, {3.5886337677334857`*^9, 
   3.588633771415092*^9}, {3.5954400799955573`*^9, 3.595440084394765*^9}, {
   3.5954402906115274`*^9, 3.595440386130495*^9}, {3.5954405111023145`*^9, 
   3.5954405145655203`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"G2Hecke2P", "[", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", 
      FractionBox[
       SqrtBox["58"], "2"]}], ",", 
     FractionBox["\[ImaginaryI]", 
      SqrtBox["58"]], ",", "60", ",", "15"}], "]"}], "+", 
   RowBox[{
    FractionBox["1", "116"], 
    RowBox[{"Log", "[", 
     FormBox[
      FractionBox[
       RowBox[{
        SuperscriptBox["5", "88"], 
        SuperscriptBox["7", "216"], 
        SuperscriptBox["29", "116"]}], 
       RowBox[{
        SuperscriptBox["2", "168"], 
        SuperscriptBox["3", "64"], 
        SuperscriptBox["11", "288"], 
        SuperscriptBox["13", "24"]}]],
      TraditionalForm], "]"}]}]}], "]"}]], "Code",
 CellChangeTimes->{{3.5954408840989695`*^9, 3.5954408997145967`*^9}, 
   3.595440936047061*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "27.93977909999999909018697508145123720169`7.46682288141318", ",", 
   "0``15.92961468341678"}], "}"}]], "Output",
 CellChangeTimes->{3.5954409769347324`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"G2Hecke2P", "[", 
    RowBox[{
     FractionBox["\[ImaginaryI]", 
      SqrtBox["58"]], ",", 
     RowBox[{"\[ImaginaryI]", 
      FractionBox[
       SqrtBox["58"], "2"]}], ",", "60", ",", "15"}], "]"}], "+", 
   RowBox[{
    FractionBox["1", "116"], 
    RowBox[{"Log", "[", 
     FormBox[
      FractionBox[
       RowBox[{
        SuperscriptBox["5", "88"], 
        SuperscriptBox["7", "216"], 
        SuperscriptBox["29", "116"]}], 
       RowBox[{
        SuperscriptBox["2", "168"], 
        SuperscriptBox["3", "64"], 
        SuperscriptBox["11", "288"], 
        SuperscriptBox["13", "24"]}]],
      TraditionalForm], "]"}]}]}], "]"}]], "Code",
 CellChangeTimes->{{3.5954409532226906`*^9, 3.5954409634719086`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "27.20657440000000093505150289274752140045`7.4552737761606975", ",", 
   "0``15.92961468341678"}], "}"}]], "Output",
 CellChangeTimes->{3.595441004359581*^9}]
}, Open  ]],

Cell[TextData[{
 "We now proceed with ",
 StyleBox["alternative numerical integration routines ",
  FontWeight->"Bold"],
 "for Kontsevich-Zagier integral representations of weight-",
 StyleBox["k",
  FontSlant->"Italic"],
 " automorphic Green\[CloseCurlyQuote]s functions on ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["PSL",
     FontSlant->"Italic"], "(", 
    RowBox[{"2", ",", "\[DoubleStruckCapitalZ]"}], ")"}], TraditionalForm]]],
 " where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"k", "\[Element]", 
    RowBox[{"{", 
     RowBox[{"4", ",", "6", ",", "8", ",", "10", ",", "14"}], "}"}]}], 
   TraditionalForm]]],
 ". The major idea is to employ the following relations that arise from \
Ramanujan\[CloseCurlyQuote]s work on the Eisenstein series:"
}], "Text",
 CellChangeTimes->{{3.5914051614655313`*^9, 3.5914052374688644`*^9}, {
  3.591405523106366*^9, 3.591405564384039*^9}, {3.5949209899137225`*^9, 
  3.594920990069723*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["E", "4"], "(", "z", ")"}], "=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"[", 
       FractionBox[
        RowBox[{"2", 
         RowBox[{
          StyleBox["K",
           FontWeight->"Bold",
           FontSlant->"Plain"], "(", 
          SqrtBox[
           RowBox[{"\[Lambda]", "(", "z", ")"}]], ")"}]}], "\[Pi]"], "]"}], 
      "4"], 
     RowBox[{"{", 
      RowBox[{"1", "-", 
       RowBox[{"\[Lambda]", "(", "z", ")"}], "+", 
       SuperscriptBox[
        RowBox[{"[", 
         RowBox[{"\[Lambda]", "(", "z", ")"}], "]"}], "2"]}], "}"}]}]}], ",", 
   RowBox[{"|", 
    RowBox[{"Re", " ", "z"}], "|", 
    RowBox[{"<", "1"}]}], ",", 
   RowBox[{"|", 
    RowBox[{"z", "+", 
     FractionBox["1", "2"]}], "|", 
    RowBox[{">", 
     FractionBox["1", "2"]}]}], ",", 
   RowBox[{"|", 
    RowBox[{"z", "-", 
     FractionBox["1", "2"]}], "|", 
    RowBox[{">", 
     FractionBox["1", "2"]}]}]}], TraditionalForm]], "EquationNumbered",
 CellChangeTimes->{{3.591405570093649*^9, 3.591405578034063*^9}, {
  3.5914056902138596`*^9, 3.591405748979163*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["E", "6"], "(", "z", ")"}], "=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"[", 
       FractionBox[
        RowBox[{"2", 
         RowBox[{
          StyleBox["K",
           FontWeight->"Bold",
           FontSlant->"Plain"], "(", 
          SqrtBox[
           RowBox[{"\[Lambda]", "(", "z", ")"}]], ")"}]}], "\[Pi]"], "]"}], 
      "6"], 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"[", 
         RowBox[{
          RowBox[{"\[Lambda]", "(", "z", ")"}], "+", "1"}], "]"}], "[", 
        RowBox[{
         RowBox[{"\[Lambda]", "(", "z", ")"}], "-", "2"}], "]"}], "[", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"\[Lambda]", "(", "z", ")"}]}], "-", "1"}], "]"}], "2"]}]}], 
   ",", 
   RowBox[{"|", 
    RowBox[{"Re", " ", "z"}], "|", 
    RowBox[{"<", "1"}]}], ",", 
   RowBox[{"|", 
    RowBox[{"z", "+", 
     FractionBox["1", "2"]}], "|", 
    RowBox[{">", 
     FractionBox["1", "2"]}]}], ",", 
   RowBox[{"|", 
    RowBox[{"z", "-", 
     FractionBox["1", "2"]}], "|", 
    RowBox[{">", 
     FractionBox["1", "2"]}]}]}], TraditionalForm]], "EquationNumbered",
 CellChangeTimes->{{3.591405570093649*^9, 3.591405578034063*^9}, {
  3.5914056902138596`*^9, 3.5914057899916353`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalDelta]", "(", "z", ")"}], "=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"[", 
       FractionBox[
        RowBox[{"2", 
         RowBox[{
          StyleBox["K",
           FontWeight->"Bold",
           FontSlant->"Plain"], "(", 
          SqrtBox[
           RowBox[{"\[Lambda]", "(", "z", ")"}]], ")"}]}], "\[Pi]"], "]"}], 
      "12"], 
     FractionBox[
      SuperscriptBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"[", 
          RowBox[{"\[Lambda]", "(", "z", ")"}], "]"}], "2"], "[", 
        RowBox[{"1", "-", 
         RowBox[{"\[Lambda]", "(", "z", ")"}]}], "]"}], "2"], 
      SuperscriptBox["2", "8"]]}]}], ",", 
   RowBox[{"|", 
    RowBox[{"Re", " ", "z"}], "|", 
    RowBox[{"<", "1"}]}], ",", 
   RowBox[{"|", 
    RowBox[{"z", "+", 
     FractionBox["1", "2"]}], "|", 
    RowBox[{">", 
     FractionBox["1", "2"]}]}], ",", 
   RowBox[{"|", 
    RowBox[{"z", "-", 
     FractionBox["1", "2"]}], "|", 
    RowBox[{">", 
     FractionBox["1", "2"]}]}]}], TraditionalForm]], "EquationNumbered",
 CellChangeTimes->{{3.591405570093649*^9, 3.591405578034063*^9}, {
  3.5914056902138596`*^9, 3.5914057899916353`*^9}, {3.5914065655281973`*^9, 
  3.591406566651399*^9}, {3.591406627413506*^9, 3.5914066556183558`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"z", "=", 
    FractionBox[
     RowBox[{"i", " ", 
      RowBox[{
       StyleBox["K",
        FontWeight->"Bold",
        FontSlant->"Plain"], "(", 
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{"\[Lambda]", "(", "z", ")"}]}]], ")"}]}], 
     RowBox[{
      StyleBox["K",
       FontWeight->"Bold",
       FontSlant->"Plain"], "(", 
      SqrtBox[
       RowBox[{"\[Lambda]", "(", "z", ")"}]], ")"}]]}], ",", 
   RowBox[{"|", 
    RowBox[{"Re", " ", "z"}], "|", 
    RowBox[{"<", "1"}]}], ",", 
   RowBox[{"|", 
    RowBox[{"z", "+", 
     FractionBox["1", "2"]}], "|", 
    RowBox[{">", 
     FractionBox["1", "2"]}]}], ",", 
   RowBox[{"|", 
    RowBox[{"z", "-", 
     FractionBox["1", "2"]}], "|", 
    RowBox[{">", 
     FractionBox["1", "2"]}]}]}], TraditionalForm]], "EquationNumbered",
 CellChangeTimes->{{3.591405570093649*^9, 3.591405578034063*^9}, {
  3.5914056902138596`*^9, 3.5914058268701*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["d", 
      RowBox[{"d", " ", "t"}]], 
     FractionBox[
      RowBox[{" ", 
       RowBox[{
        StyleBox["K",
         FontWeight->"Bold",
         FontSlant->"Plain"], "(", 
        SqrtBox[
         RowBox[{"1", "-", "t"}]], ")"}]}], 
      RowBox[{
       StyleBox["K",
        FontWeight->"Bold",
        FontSlant->"Plain"], "(", 
       SqrtBox["t"], ")"}]]}], "=", 
    RowBox[{"-", 
     FractionBox["\[Pi]", 
      RowBox[{"4", 
       SuperscriptBox[
        RowBox[{
         RowBox[{"t", "(", 
          RowBox[{"1", "-", "t"}], ")"}], "[", 
         RowBox[{
          StyleBox["K",
           FontWeight->"Bold",
           FontSlant->"Plain"], "(", 
          SqrtBox["t"], ")"}], "]"}], "2"]}]]}]}], ",", 
   RowBox[{"t", "\[Element]", 
    RowBox[{"\[DoubleStruckCapitalC]", 
     RowBox[{"\\(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Infinity]"}], ",", "0"}]}], "]"}], "\[Union]", 
         RowBox[{"[", 
          RowBox[{"1", ",", 
           RowBox[{"+", "\[Infinity]"}]}]}]}], ")"}], ")"}]}]}]}]}], 
  TraditionalForm]], "EquationNumbered",
 CellChangeTimes->{{3.591405570093649*^9, 3.591405578034063*^9}, {
  3.5914056902138596`*^9, 3.5914058268701*^9}, {3.5914058603633585`*^9, 
  3.591405920220664*^9}}],

Cell[TextData[{
 "Here, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["K",
     FontWeight->"Bold",
     FontSlant->"Plain"], "(", 
    SqrtBox["t"], ")"}], TraditionalForm]]],
 ":=",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["\[Integral]", "0", 
     RowBox[{"\[Pi]", "/", "2"}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"t", " ", 
         SuperscriptBox["sin", "2"], "\[Theta]"}]}], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]], 
     RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}], TraditionalForm]]],
 " stands for the complete elliptic integral of the first kind, which is \
implemented in ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " as ",
 StyleBox["EllipticK[t]",
  FontFamily->"Courier New"],
 ". We note that these substitutions are valid when the point ",
 Cell[BoxData[
  FormBox["z", TraditionalForm]]],
 " resides in the interior of the fundamental domain of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalGamma]", 
    StyleBox["(",
     FontSlant->"Italic"], "2", ")"}], TraditionalForm]]],
 " (the same can be said for the built-in differentiation formulae of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Lambda]", "'"}], 
    RowBox[{"(", "z", ")"}]}], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"j", "'"}], 
    RowBox[{"(", "z", ")"}]}], TraditionalForm]]],
 " in ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 "), which forms a six-fold copy of the fundamental domain for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["SL",
     FontSlant->"Italic"], "(", 
    RowBox[{"2", ",", "\[DoubleStruckCapitalZ]"}], ")"}], TraditionalForm]]],
 ". Therefore, in the following numerical implementations, one can safely \
allow the arguments of the automorphic Green\[CloseCurlyQuote]s function to \
be on the boundary of the fundamental domain for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["SL",
     FontSlant->"Italic"], "(", 
    RowBox[{"2", ",", "\[DoubleStruckCapitalZ]"}], ")"}], TraditionalForm]]],
 " (say, to have real part 1/2)."
}], "Text",
 CellChangeTimes->{{3.5914055840712733`*^9, 3.5914056568922014`*^9}, {
  3.5914059291126795`*^9, 3.5914059371778936`*^9}, {3.5914060013720064`*^9, 
  3.591406110384998*^9}, {3.591406149400666*^9, 3.5914061809907217`*^9}, {
  3.5914063270225782`*^9, 3.5914063873914843`*^9}, {3.591408162213402*^9, 
  3.591408162665803*^9}, {3.591465476170471*^9, 3.5914655294289646`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"E4", "[", "z_", "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"2", 
        RowBox[{"EllipticK", "[", 
         RowBox[{"\[Lambda]", "[", "z", "]"}], "]"}]}], "\[Pi]"], ")"}], "4"], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"\[Lambda]", "[", "z", "]"}], "+", 
      SuperscriptBox[
       RowBox[{"\[Lambda]", "[", "z", "]"}], "2"]}], ")"}]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.582924560149518*^9, 3.582924566233529*^9}, {
   3.582924621738426*^9, 3.5829246375724545`*^9}, {3.58344741098176*^9, 
   3.5834474140081654`*^9}, 3.591385917788845*^9, {3.591406759389738*^9, 
   3.591406773024162*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"E6", "[", "z_", "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"2", 
        RowBox[{"EllipticK", "[", 
         RowBox[{"\[Lambda]", "[", "z", "]"}], "]"}]}], "\[Pi]"], ")"}], "6"], 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", "z", "]"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", "z", "]"}], "-", "2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"\[Lambda]", "[", "z", "]"}]}], "-", "1"}], ")"}]}], 
     "2"]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.5829246391948566`*^9, 3.582924671424514*^9}, 
   3.5913859184908466`*^9, {3.591406778936572*^9, 3.5914067857693844`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "z_", "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"2", 
        RowBox[{"EllipticK", "[", 
         RowBox[{"\[Lambda]", "[", "z", "]"}], "]"}]}], "\[Pi]"], ")"}], 
     "12"], 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"\[Lambda]", "[", "z", "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[Lambda]", "[", "z", "]"}]}], ")"}], "2"]}], 
     SuperscriptBox["2", "8"]]}]}], ";"}]], "Code",
 CellChangeTimes->{
  3.591385912484836*^9, {3.591406799871809*^9, 3.5914068185762415`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"E4t", "[", "t_", "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"2", 
        RowBox[{"EllipticK", "[", "t", "]"}]}], "\[Pi]"], ")"}], "4"], 
    RowBox[{"(", 
     RowBox[{"1", "-", "t", "+", 
      SuperscriptBox["t", "2"]}], ")"}]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.582924560149518*^9, 3.582924566233529*^9}, {
   3.582924621738426*^9, 3.5829246375724545`*^9}, {3.58344741098176*^9, 
   3.5834474140081654`*^9}, 3.591385917788845*^9, {3.591406759389738*^9, 
   3.591406773024162*^9}, {3.591407205815722*^9, 3.591407213865336*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"E6t", "[", "t_", "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"2", 
        RowBox[{"EllipticK", "[", "t", "]"}]}], "\[Pi]"], ")"}], "6"], 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t", "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"t", "-", "2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "t"}], "-", "1"}], ")"}]}], "2"]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.5829246391948566`*^9, 3.582924671424514*^9}, 
   3.5913859184908466`*^9, {3.591406778936572*^9, 3.5914067857693844`*^9}, {
   3.5914072176561427`*^9, 3.5914072268445587`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]2PSL2ZxyK", "[", 
    RowBox[{"t_", ",", "x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{
     FractionBox["y", 
      RowBox[{"864", "\[Pi]"}]], 
     RowBox[{
      SubscriptBox["\[PartialD]", "y"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "y"], 
        FractionBox[
         FractionBox[
          RowBox[{
           SuperscriptBox["2", "8"], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "t", "+", 
              SuperscriptBox["t", "2"]}], ")"}], "3"]}], 
          RowBox[{
           SuperscriptBox["t", "2"], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "t"}], ")"}], "2"]}]], 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox["2", "8"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", "t", "+", 
               SuperscriptBox["t", "2"]}], ")"}], "3"]}], 
           RowBox[{
            SuperscriptBox["t", "2"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", "t"}], ")"}], "2"]}]], "-", 
          RowBox[{"j", "[", 
           RowBox[{"x", "+", 
            RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", "y"}]}], "]"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"E4", "[", 
           RowBox[{"x", "+", 
            RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", "y"}]}], "]"}], 
          RowBox[{"E6", "[", 
           RowBox[{"x", "+", 
            RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", "y"}]}], "]"}]}], 
         RowBox[{"\[CapitalDelta]", "[", 
          RowBox[{"x", "+", 
           RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", "y"}]}], "]"}]]}], 
       ")"}]}]}], "]"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.5907788959602475`*^9, 3.5907789210294914`*^9}, {
   3.5910075916968718`*^9, 3.5910075940992765`*^9}, {3.5910082793452806`*^9, 
   3.591008280983283*^9}, {3.5913246208329773`*^9, 3.591324653889436*^9}, {
   3.5913248367229567`*^9, 3.5913248373001575`*^9}, {3.5913266164176826`*^9, 
   3.5913266310349083`*^9}, {3.591326663014965*^9, 3.5913266654797688`*^9}, 
   3.59132724082438*^9, {3.5913273293077345`*^9, 3.5913273342217436`*^9}, {
   3.5913274345299196`*^9, 3.591327439911929*^9}, {3.5914062236411967`*^9, 
   3.591406300143731*^9}, {3.591406706505645*^9, 3.5914067085804486`*^9}, {
   3.5914068313058643`*^9, 3.5914068350654707`*^9}, {3.591406900913186*^9, 
   3.5914069399600554`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]2PSL2ZK", "[", 
    RowBox[{"t_", ",", "z_"}], "]"}], ":=", 
   RowBox[{"\[Rho]2PSL2ZxyK", "[", 
    RowBox[{"t", ",", 
     RowBox[{"Re", "[", "z", "]"}], ",", 
     RowBox[{"Im", "[", "z", "]"}]}], "]"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.5907789289855056`*^9, 3.5907789453031344`*^9}, {
   3.591326633702513*^9, 3.591326634903715*^9}, {3.5914062259344006`*^9, 
   3.591406267695674*^9}, 3.5914069145008106`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"G2PSL2ZK", "[", 
   RowBox[{"z_", ",", "u_", ",", "w_", ",", "a_"}], "]"}], ":=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"432", 
         SuperscriptBox["\[Pi]", "3"]}], 
        RowBox[{"Im", "[", "u", "]"}]], 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"E4t", "[", "t", "]"}], 
           FractionBox[
            RowBox[{
             SuperscriptBox["2", "8"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", "t", "+", 
                SuperscriptBox["t", "2"]}], ")"}], "3"]}], 
            RowBox[{
             SuperscriptBox["t", "2"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", "t"}], ")"}], "2"]}]]], 
          RowBox[{"\[Rho]2PSL2ZK", "[", 
           RowBox[{"t", ",", "z"}], "]"}], 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]\[VeryThinSpace]", 
               FractionBox[
                RowBox[{"EllipticK", "[", 
                 RowBox[{"1", "-", "t"}], "]"}], 
                RowBox[{"EllipticK", "[", "t", "]"}]]}], "-", "u"}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]\[VeryThinSpace]", 
               FractionBox[
                RowBox[{"EllipticK", "[", 
                 RowBox[{"1", "-", "t"}], "]"}], 
                RowBox[{"EllipticK", "[", "t", "]"}]]}], "-", 
              RowBox[{"Conjugate", "[", "u", "]"}]}], ")"}]}], 
           RowBox[{"\[VeryThinSpace]", 
            RowBox[{"t", 
             RowBox[{"(", 
              RowBox[{"1", "-", "t"}], ")"}], 
             SuperscriptBox[
              RowBox[{"EllipticK", "[", "t", "]"}], "2"]}]}]]}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "0", ",", 
           RowBox[{"\[ImaginaryI]", "+", 
            FractionBox["1", "\[Pi]"]}], ",", 
           RowBox[{"\[Lambda]", "[", "u", "]"}]}], "}"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "w"}], ",", 
         RowBox[{"PrecisionGoal", "\[Rule]", "a"}], ",", 
         RowBox[{"MaxRecursion", "\[Rule]", "40"}]}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"432", 
         SuperscriptBox["\[Pi]", "3"]}], 
        RowBox[{"Im", "[", "u", "]"}]], 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"E4t", "[", "t", "]"}], 
           FractionBox[
            RowBox[{
             SuperscriptBox["2", "8"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", "t", "+", 
                SuperscriptBox["t", "2"]}], ")"}], "3"]}], 
            RowBox[{
             SuperscriptBox["t", "2"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", "t"}], ")"}], "2"]}]]], 
          RowBox[{"\[Rho]2PSL2ZK", "[", 
           RowBox[{"t", ",", "z"}], "]"}], 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", 
              FractionBox[
               RowBox[{"EllipticK", "[", 
                RowBox[{"1", "-", "t"}], "]"}], 
               RowBox[{"EllipticK", "[", "t", "]"}]]}], ")"}], "2"], 
           RowBox[{"\[VeryThinSpace]", 
            RowBox[{"t", 
             RowBox[{"(", 
              RowBox[{"1", "-", "t"}], ")"}], 
             SuperscriptBox[
              RowBox[{"EllipticK", "[", "t", "]"}], "2"]}]}]]}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "0", ",", 
           RowBox[{"\[ImaginaryI]", "+", 
            FractionBox["1", "\[Pi]"]}], ",", "1"}], "}"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "w"}], ",", 
         RowBox[{"PrecisionGoal", "\[Rule]", "a"}], ",", 
         RowBox[{"MaxRecursion", "\[Rule]", "40"}]}], "]"}]}]}], "]"}], ",", 
    "a"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5905504343614187`*^9, 3.590550540894006*^9}, {
   3.590550587491288*^9, 3.5905506241825523`*^9}, {3.590550667238628*^9, 
   3.5905506746642413`*^9}, {3.5905508032708673`*^9, 
   3.5905508045812693`*^9}, {3.590551226640011*^9, 3.5905512279348125`*^9}, {
   3.5905512925813265`*^9, 3.590551293642128*^9}, {3.59055169877164*^9, 
   3.5905517023440466`*^9}, {3.590552052221461*^9, 3.590552062720279*^9}, {
   3.590552094793936*^9, 3.5905521273667927`*^9}, {3.5905521802820854`*^9, 
   3.5905521884877*^9}, {3.590552221310158*^9, 3.590552232323777*^9}, {
   3.590552367014414*^9, 3.5905523887920523`*^9}, {3.5907789654583693`*^9, 
   3.5907790201832657`*^9}, {3.5907790713357553`*^9, 
   3.5907790905549893`*^9}, {3.5907808252966366`*^9, 
   3.5907808369966574`*^9}, {3.5910076253617315`*^9, 
   3.5910076374205523`*^9}, {3.5910077219415007`*^9, 3.591007769880385*^9}, {
   3.591012687462705*^9, 3.5910126910819116`*^9}, {3.5913247344011765`*^9, 
   3.59132473621078*^9}, {3.591324799126891*^9, 3.5913248144617176`*^9}, {
   3.591324850591381*^9, 3.591324892321454*^9}, {3.591324974658399*^9, 
   3.5913249870292206`*^9}, {3.591325070941768*^9, 3.591325097103014*^9}, {
   3.5913266696449766`*^9, 3.5913267035906363`*^9}, {3.5913267641031423`*^9, 
   3.5913267665211463`*^9}, {3.5913269427858562`*^9, 3.591326942832656*^9}, {
   3.59132700194116*^9, 3.5913270041719637`*^9}, {3.591327311133703*^9, 
   3.591327313910508*^9}, {3.5913273643765965`*^9, 3.5913273756866164`*^9}, {
   3.5913274172762895`*^9, 3.591327428118308*^9}, 3.5913275049952435`*^9, {
   3.591327627233858*^9, 3.5913276335050697`*^9}, {3.5913277076519995`*^9, 
   3.5913277175268173`*^9}, {3.5914069626112947`*^9, 3.59140702830301*^9}, {
   3.5914070633406715`*^9, 3.591407077879897*^9}, {3.591407126161982*^9, 
   3.59140713073279*^9}, {3.591407232023768*^9, 3.591407333985547*^9}, {
   3.591407396120456*^9, 3.5914073974152584`*^9}, {3.591407455806161*^9, 
   3.5914074721861897`*^9}, {3.591407519703873*^9, 3.591407592961602*^9}, {
   3.5914076336776733`*^9, 3.59140766014212*^9}, 3.5914079057801514`*^9, {
   3.5914079503026295`*^9, 3.5914079665422583`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"G2PSL2ZK", "[", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", 
      SqrtBox["2"]}], ",", "\[ImaginaryI]", ",", "100", ",", "50"}], "]"}], 
   "+", 
   RowBox[{
    FractionBox["2", 
     SqrtBox["2"]], 
    RowBox[{"Log", "[", 
     FormBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["2"]}], ")"}], "8"], 
       FractionBox[
        RowBox[{"3", "-", 
         SqrtBox["2"]}], 
        RowBox[{"3", "+", 
         SqrtBox["2"]}]]}],
      TraditionalForm], "]"}]}]}], "]"}]], "Code",
 CellChangeTimes->{{3.5913161795203485`*^9, 3.5913161846995583`*^9}, {
  3.5913163012473626`*^9, 3.5913163022925644`*^9}, {3.591408088238072*^9, 
  3.5914081007024937`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "9.14165859999999952378857415169477462769`6.98162491158224", ",", 
   "0``49.069366555567704"}], "}"}]], "Output",
 CellChangeTimes->{{3.5913161892391663`*^9, 3.5913162266480317`*^9}, 
   3.5913163234618015`*^9, 3.5914081102029104`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"G2PSL2ZK", "[", 
    RowBox[{"\[ImaginaryI]", ",", 
     RowBox[{"\[ImaginaryI]", 
      SqrtBox["2"]}], ",", "100", ",", "50"}], "]"}], "+", 
   RowBox[{
    FractionBox["2", 
     SqrtBox["2"]], 
    RowBox[{"Log", "[", 
     FormBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["2"]}], ")"}], "8"], 
       FractionBox[
        RowBox[{"3", "-", 
         SqrtBox["2"]}], 
        RowBox[{"3", "+", 
         SqrtBox["2"]}]]}],
      TraditionalForm], "]"}]}]}], "]"}]], "Code",
 CellChangeTimes->{{3.591316236164048*^9, 3.5913162444632626`*^9}, {
  3.591316303946167*^9, 3.591316304850969*^9}, {3.591408107160905*^9, 
  3.5914081195161266`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.80642440000000004118874130654148757458`6.601117121902879", ",", 
   "0``49.069366555567704"}], "}"}]], "Output",
 CellChangeTimes->{3.591408124679736*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"G2PSL2ZK", "[", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", 
      SqrtBox["2"]}], ",", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", 
        SqrtBox["7"]}]}], "2"], ",", "100", ",", "50"}], "]"}], "+", 
   RowBox[{
    FractionBox["2", 
     SqrtBox["14"]], 
    RowBox[{"Log", "[", 
     RowBox[{
      FormBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"4", 
           SqrtBox["14"]}]}], ")"}], "5"],
       TraditionalForm], 
      FormBox[
       FractionBox[
        RowBox[{
         SqrtBox["14"], "-", "3"}], 
        RowBox[{
         SqrtBox["14"], "+", "3"}]],
       TraditionalForm], 
      FormBox[
       FractionBox[
        RowBox[{
         SqrtBox["14"], "+", "1"}], 
        RowBox[{
         SqrtBox["14"], "-", "1"}]],
       TraditionalForm]}], "]"}]}]}], "]"}]], "Code",
 CellChangeTimes->{{3.5913161795203485`*^9, 3.5913161846995583`*^9}, {
  3.5913163012473626`*^9, 3.5913163022925644`*^9}, {3.591318210625717*^9, 
  3.591318214260523*^9}, {3.591318349809161*^9, 3.5913183498871613`*^9}, {
  3.591408180886635*^9, 3.591408191853454*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "8.78285630000000061556875152746215462685`6.964235690415496", ",", 
   "0``49.0861782998575"}], "}"}]], "Output",
 CellChangeTimes->{{3.5913161892391663`*^9, 3.5913162266480317`*^9}, 
   3.5913163234618015`*^9, 3.5913182303597517`*^9, 3.591318365502789*^9, 
   3.5914082018218718`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"G2PSL2ZK", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", 
        SqrtBox["7"]}]}], "2"], ",", 
     RowBox[{"\[ImaginaryI]", 
      SqrtBox["2"]}], ",", "100", ",", "50"}], "]"}], "+", 
   RowBox[{
    FractionBox["2", 
     SqrtBox["14"]], 
    RowBox[{"Log", "[", 
     RowBox[{
      FormBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"4", 
           SqrtBox["14"]}]}], ")"}], "5"],
       TraditionalForm], 
      FormBox[
       FractionBox[
        RowBox[{
         SqrtBox["14"], "-", "3"}], 
        RowBox[{
         SqrtBox["14"], "+", "3"}]],
       TraditionalForm], 
      FormBox[
       FractionBox[
        RowBox[{
         SqrtBox["14"], "+", "1"}], 
        RowBox[{
         SqrtBox["14"], "-", "1"}]],
       TraditionalForm]}], "]"}]}]}], "]"}]], "Code",
 CellChangeTimes->{{3.591316236164048*^9, 3.5913162444632626`*^9}, {
   3.591316303946167*^9, 3.591316304850969*^9}, 3.5913182178953295`*^9, {
   3.591318352960367*^9, 3.5913183530539675`*^9}, {3.59140819502026*^9, 
   3.5914082018842716`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "11.34127269999999931826550891855731606483`7.075261706423187", ",", 
   "0``49.0861782998575"}], "}"}]], "Output",
 CellChangeTimes->{3.5913182743518286`*^9, 3.5913184142528744`*^9, 
  3.591408214723094*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"G2PSL2ZK", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", 
        SqrtBox["67"]}]}], "2"], ",", "\[ImaginaryI]", ",", "100", ",", 
     "50"}], "]"}], "+", 
   RowBox[{
    FractionBox["4", 
     SqrtBox["67"]], 
    RowBox[{"Log", "[", 
     FormBox[
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"27", 
          SqrtBox["67"]}], "+", "221"}], 
        RowBox[{
         RowBox[{"27", 
          SqrtBox["67"]}], "-", "221"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"11", 
            SqrtBox["67"]}], "-", "90"}], 
          RowBox[{
           RowBox[{"11", 
            SqrtBox["67"]}], "+", "90"}]], ")"}], "2"], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           SqrtBox["67"], "+", "6"}], 
          RowBox[{
           SqrtBox["67"], "-", "6"}]], ")"}], "6"]}],
      TraditionalForm], "]"}]}]}], "]"}]], "Code",
 CellChangeTimes->{{3.5913161795203485`*^9, 3.5913161846995583`*^9}, {
  3.5913163012473626`*^9, 3.5913163022925644`*^9}, {3.591318210625717*^9, 
  3.591318214260523*^9}, {3.591318349809161*^9, 3.5913183498871613`*^9}, {
  3.591318706425788*^9, 3.5913187079857903`*^9}, {3.5913187632254877`*^9, 
  3.5913187655966916`*^9}, {3.591408213615492*^9, 3.591408226672715*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "20.31133020000000044547050492838025093079`7.3283382797963235", ",", 
   "0``49.54521812805964"}], "}"}]], "Output",
 CellChangeTimes->{3.5913187522274685`*^9, 3.5913188597740574`*^9, 
  3.5914082474051514`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"G2PSL2ZK", "[", 
    RowBox[{"\[ImaginaryI]", ",", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", 
        SqrtBox["67"]}]}], "2"], ",", "100", ",", "50"}], "]"}], "+", 
   RowBox[{
    FractionBox["4", 
     SqrtBox["67"]], 
    RowBox[{"Log", "[", 
     FormBox[
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"27", 
          SqrtBox["67"]}], "+", "221"}], 
        RowBox[{
         RowBox[{"27", 
          SqrtBox["67"]}], "-", "221"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"11", 
            SqrtBox["67"]}], "-", "90"}], 
          RowBox[{
           RowBox[{"11", 
            SqrtBox["67"]}], "+", "90"}]], ")"}], "2"], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           SqrtBox["67"], "+", "6"}], 
          RowBox[{
           SqrtBox["67"], "-", "6"}]], ")"}], "6"]}],
      TraditionalForm], "]"}]}]}], "]"}]], "Code",
 CellChangeTimes->{{3.5913161795203485`*^9, 3.5913161846995583`*^9}, {
  3.5913163012473626`*^9, 3.5913163022925644`*^9}, {3.591318210625717*^9, 
  3.591318214260523*^9}, {3.591318349809161*^9, 3.5913183498871613`*^9}, {
  3.591318706425788*^9, 3.5913187079857903`*^9}, {3.5913187632254877`*^9, 
  3.5913187655966916`*^9}, {3.591408213615492*^9, 3.591408239854738*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "8.50205449999999984811438480392098426819`6.950123797840792", ",", 
   "0``49.54521812805964"}], "}"}]], "Output",
 CellChangeTimes->{3.5913187522274685`*^9, 3.5913188597740574`*^9, 
  3.5914082559851665`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"G2PSL2ZK", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", 
        SqrtBox["163"]}]}], "2"], ",", "\[ImaginaryI]", ",", "100", ",", 
     "50"}], "]"}], "+", 
   RowBox[{
    FractionBox["4", 
     SqrtBox["163"]], 
    RowBox[{"Log", "[", 
     FormBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"627", 
            SqrtBox["163"]}], "-", "8005"}], 
          RowBox[{
           RowBox[{"627", 
            SqrtBox["163"]}], "+", "8005"}]], ")"}], "3"], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"4", 
            SqrtBox["163"]}], "-", "51"}], 
          RowBox[{
           RowBox[{"4", 
            SqrtBox["163"]}], "+", "51"}]], ")"}], "10"], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"30", 
            SqrtBox["163"]}], "+", "383"}], 
          RowBox[{
           RowBox[{"30", 
            SqrtBox["163"]}], "-", "383"}]], ")"}], "8"], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           SqrtBox["163"], "+", "12"}], 
          RowBox[{
           SqrtBox["163"], "-", "12"}]], ")"}], "12"], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           SqrtBox["163"], "+", "6"}], 
          RowBox[{
           SqrtBox["163"], "-", "6"}]], ")"}], "6"]}],
      TraditionalForm], "]"}]}]}], "]"}]], "Code",
 CellChangeTimes->{{3.5913161795203485`*^9, 3.5913161846995583`*^9}, {
  3.5913163012473626`*^9, 3.5913163022925644`*^9}, {3.591318210625717*^9, 
  3.591318214260523*^9}, {3.591318349809161*^9, 3.5913183498871613`*^9}, {
  3.591318706425788*^9, 3.5913187079857903`*^9}, {3.5913187632254877`*^9, 
  3.5913187655966916`*^9}, {3.59131903789517*^9, 3.591319038924772*^9}, {
  3.591408430826274*^9, 3.5914084550999165`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "24.33615599999999901115188549738377332687`7.406851893918612", ",", 
   "0``49.73827452705248"}], "}"}]], "Output",
 CellChangeTimes->{3.5914084805279613`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"G2PSL2ZK", "[", 
    RowBox[{"\[ImaginaryI]", ",", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", 
        SqrtBox["163"]}]}], "2"], ",", "100", ",", "50"}], "]"}], "+", 
   RowBox[{
    FractionBox["4", 
     SqrtBox["163"]], 
    RowBox[{"Log", "[", 
     FormBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"627", 
            SqrtBox["163"]}], "-", "8005"}], 
          RowBox[{
           RowBox[{"627", 
            SqrtBox["163"]}], "+", "8005"}]], ")"}], "3"], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"4", 
            SqrtBox["163"]}], "-", "51"}], 
          RowBox[{
           RowBox[{"4", 
            SqrtBox["163"]}], "+", "51"}]], ")"}], "10"], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"30", 
            SqrtBox["163"]}], "+", "383"}], 
          RowBox[{
           RowBox[{"30", 
            SqrtBox["163"]}], "-", "383"}]], ")"}], "8"], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           SqrtBox["163"], "+", "12"}], 
          RowBox[{
           SqrtBox["163"], "-", "12"}]], ")"}], "12"], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           SqrtBox["163"], "+", "6"}], 
          RowBox[{
           SqrtBox["163"], "-", "6"}]], ")"}], "6"]}],
      TraditionalForm], "]"}]}]}], "]"}]], "Code",
 CellChangeTimes->{{3.5913161795203485`*^9, 3.5913161846995583`*^9}, {
  3.5913163012473626`*^9, 3.5913163022925644`*^9}, {3.591318210625717*^9, 
  3.591318214260523*^9}, {3.591318349809161*^9, 3.5913183498871613`*^9}, {
  3.591318706425788*^9, 3.5913187079857903`*^9}, {3.5913187632254877`*^9, 
  3.5913187655966916`*^9}, {3.59131903789517*^9, 3.591319038924772*^9}, {
  3.591408430826274*^9, 3.5914084660043354`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "9.04805799999999926797045191051438450813`6.977155289127087", ",", 
   "0``49.73827452705248"}], "}"}]], "Output",
 CellChangeTimes->{3.5914084897163773`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]3PSL2ZxyK", "[", 
    RowBox[{"t_", ",", "x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "4"]}], 
     FractionBox[
      SuperscriptBox["y", "2"], 
      RowBox[{"864", "\[Pi]"}]], 
     RowBox[{
      SubscriptBox["\[PartialD]", "y"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "y"], 
        RowBox[{
         SubscriptBox["\[PartialD]", "y"], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "y"], 
           FractionBox[
            FractionBox[
             RowBox[{
              SuperscriptBox["2", "8"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", "t", "+", 
                 SuperscriptBox["t", "2"]}], ")"}], "3"]}], 
             RowBox[{
              SuperscriptBox["t", "2"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", "t"}], ")"}], "2"]}]], 
            RowBox[{
             FractionBox[
              RowBox[{
               SuperscriptBox["2", "8"], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "t", "+", 
                  SuperscriptBox["t", "2"]}], ")"}], "3"]}], 
              RowBox[{
               SuperscriptBox["t", "2"], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "t"}], ")"}], "2"]}]], "-", 
             RowBox[{"j", "[", 
              RowBox[{"x", "+", 
               RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", "y"}]}], "]"}]}]], 
           FractionBox[
            SuperscriptBox[
             RowBox[{"E4", "[", 
              RowBox[{"x", "+", 
               RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", "y"}]}], "]"}], 
             "2"], 
            RowBox[{"\[CapitalDelta]", "[", 
             RowBox[{"x", "+", 
              RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", "y"}]}], "]"}]]}], 
          ")"}]}]}], ")"}]}]}], "]"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.5907788959602475`*^9, 3.5907789210294914`*^9}, {
   3.5910075916968718`*^9, 3.5910075940992765`*^9}, {3.5910082793452806`*^9, 
   3.591008280983283*^9}, {3.5913246208329773`*^9, 3.591324653889436*^9}, {
   3.5913248367229567`*^9, 3.5913248373001575`*^9}, {3.5913266164176826`*^9, 
   3.5913266310349083`*^9}, {3.591326663014965*^9, 3.5913266654797688`*^9}, 
   3.59132724082438*^9, {3.5913273293077345`*^9, 3.5913273342217436`*^9}, {
   3.5913274345299196`*^9, 3.591327439911929*^9}, {3.5914062236411967`*^9, 
   3.591406300143731*^9}, {3.591406706505645*^9, 3.5914067085804486`*^9}, {
   3.5914068313058643`*^9, 3.5914068350654707`*^9}, {3.591406900913186*^9, 
   3.5914069399600554`*^9}, {3.591408598776169*^9, 3.5914086140173955`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]3PSL2ZK", "[", 
    RowBox[{"t_", ",", "z_"}], "]"}], ":=", 
   RowBox[{"\[Rho]3PSL2ZxyK", "[", 
    RowBox[{"t", ",", 
     RowBox[{"Re", "[", "z", "]"}], ",", 
     RowBox[{"Im", "[", "z", "]"}]}], "]"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.5907789289855056`*^9, 3.5907789453031344`*^9}, {
   3.591326633702513*^9, 3.591326634903715*^9}, {3.5914062259344006`*^9, 
   3.591406267695674*^9}, 3.5914069145008106`*^9, {3.591408620694207*^9, 
   3.591408623330612*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"G3PSL2ZK", "[", 
   RowBox[{"z_", ",", "u_", ",", "w_", ",", "a_"}], "]"}], ":=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"432", 
         SuperscriptBox["\[Pi]", "3"]}], 
        SuperscriptBox[
         RowBox[{"Im", "[", "u", "]"}], "2"]], 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"E6t", "[", "t", "]"}], 
           FractionBox[
            RowBox[{
             SuperscriptBox["2", "8"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", "t", "+", 
                SuperscriptBox["t", "2"]}], ")"}], "3"]}], 
            RowBox[{
             SuperscriptBox["t", "2"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", "t"}], ")"}], "2"]}]]], 
          RowBox[{"\[Rho]3PSL2ZK", "[", 
           RowBox[{"t", ",", "z"}], "]"}], 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]\[VeryThinSpace]", 
                FractionBox[
                 RowBox[{"EllipticK", "[", 
                  RowBox[{"1", "-", "t"}], "]"}], 
                 RowBox[{"EllipticK", "[", "t", "]"}]]}], "-", "u"}], ")"}], 
             "2"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]\[VeryThinSpace]", 
                FractionBox[
                 RowBox[{"EllipticK", "[", 
                  RowBox[{"1", "-", "t"}], "]"}], 
                 RowBox[{"EllipticK", "[", "t", "]"}]]}], "-", 
               RowBox[{"Conjugate", "[", "u", "]"}]}], ")"}], "2"]}], 
           RowBox[{"\[VeryThinSpace]", 
            RowBox[{"t", 
             RowBox[{"(", 
              RowBox[{"1", "-", "t"}], ")"}], 
             SuperscriptBox[
              RowBox[{"EllipticK", "[", "t", "]"}], "2"]}]}]]}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "0", ",", 
           RowBox[{"\[ImaginaryI]", "+", 
            FractionBox["1", "\[Pi]"]}], ",", 
           RowBox[{"\[Lambda]", "[", "u", "]"}]}], "}"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "w"}], ",", 
         RowBox[{"PrecisionGoal", "\[Rule]", "a"}], ",", 
         RowBox[{"MaxRecursion", "\[Rule]", "40"}]}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"432", 
         SuperscriptBox["\[Pi]", "3"]}], 
        SuperscriptBox[
         RowBox[{"Im", "[", "u", "]"}], "2"]], 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"E6t", "[", "t", "]"}], 
           FractionBox[
            RowBox[{
             SuperscriptBox["2", "8"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", "t", "+", 
                SuperscriptBox["t", "2"]}], ")"}], "3"]}], 
            RowBox[{
             SuperscriptBox["t", "2"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", "t"}], ")"}], "2"]}]]], 
          RowBox[{"\[Rho]3PSL2ZK", "[", 
           RowBox[{"t", ",", "z"}], "]"}], 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", 
              FractionBox[
               RowBox[{"EllipticK", "[", 
                RowBox[{"1", "-", "t"}], "]"}], 
               RowBox[{"EllipticK", "[", "t", "]"}]]}], ")"}], "4"], 
           RowBox[{"\[VeryThinSpace]", 
            RowBox[{"t", 
             RowBox[{"(", 
              RowBox[{"1", "-", "t"}], ")"}], 
             SuperscriptBox[
              RowBox[{"EllipticK", "[", "t", "]"}], "2"]}]}]]}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "0", ",", 
           RowBox[{"\[ImaginaryI]", "+", 
            FractionBox["1", "\[Pi]"]}], ",", "1"}], "}"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "w"}], ",", 
         RowBox[{"PrecisionGoal", "\[Rule]", "a"}], ",", 
         RowBox[{"MaxRecursion", "\[Rule]", "40"}]}], "]"}]}]}], "]"}], ",", 
    "a"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5905504343614187`*^9, 3.590550540894006*^9}, {
   3.590550587491288*^9, 3.5905506241825523`*^9}, {3.590550667238628*^9, 
   3.5905506746642413`*^9}, {3.5905508032708673`*^9, 
   3.5905508045812693`*^9}, {3.590551226640011*^9, 3.5905512279348125`*^9}, {
   3.5905512925813265`*^9, 3.590551293642128*^9}, {3.59055169877164*^9, 
   3.5905517023440466`*^9}, {3.590552052221461*^9, 3.590552062720279*^9}, {
   3.590552094793936*^9, 3.5905521273667927`*^9}, {3.5905521802820854`*^9, 
   3.5905521884877*^9}, {3.590552221310158*^9, 3.590552232323777*^9}, {
   3.590552367014414*^9, 3.5905523887920523`*^9}, {3.5907789654583693`*^9, 
   3.5907790201832657`*^9}, {3.5907790713357553`*^9, 
   3.5907790905549893`*^9}, {3.5907808252966366`*^9, 
   3.5907808369966574`*^9}, {3.5910076253617315`*^9, 
   3.5910076374205523`*^9}, {3.5910077219415007`*^9, 3.591007769880385*^9}, {
   3.591012687462705*^9, 3.5910126910819116`*^9}, {3.5913247344011765`*^9, 
   3.59132473621078*^9}, {3.591324799126891*^9, 3.5913248144617176`*^9}, {
   3.591324850591381*^9, 3.591324892321454*^9}, {3.591324974658399*^9, 
   3.5913249870292206`*^9}, {3.591325070941768*^9, 3.591325097103014*^9}, {
   3.5913266696449766`*^9, 3.5913267035906363`*^9}, {3.5913267641031423`*^9, 
   3.5913267665211463`*^9}, {3.5913269427858562`*^9, 3.591326942832656*^9}, {
   3.59132700194116*^9, 3.5913270041719637`*^9}, {3.591327311133703*^9, 
   3.591327313910508*^9}, {3.5913273643765965`*^9, 3.5913273756866164`*^9}, {
   3.5913274172762895`*^9, 3.591327428118308*^9}, 3.5913275049952435`*^9, {
   3.591327627233858*^9, 3.5913276335050697`*^9}, {3.5913277076519995`*^9, 
   3.5913277175268173`*^9}, {3.5914069626112947`*^9, 3.59140702830301*^9}, {
   3.5914070633406715`*^9, 3.591407077879897*^9}, {3.591407126161982*^9, 
   3.59140713073279*^9}, {3.591407232023768*^9, 3.591407333985547*^9}, {
   3.591407396120456*^9, 3.5914073974152584`*^9}, {3.591407455806161*^9, 
   3.5914074721861897`*^9}, {3.591407519703873*^9, 3.591407592961602*^9}, {
   3.5914076336776733`*^9, 3.59140766014212*^9}, 3.5914079057801514`*^9, {
   3.5914079503026295`*^9, 3.5914079665422583`*^9}, {3.59140862769862*^9, 
   3.591408653703865*^9}, 3.591408752530039*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"G3PSL2ZK", "[", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", 
      SqrtBox["2"]}], ",", 
     RowBox[{"\[ImaginaryI]", 
      SqrtBox["3"]}], ",", "100", ",", "50"}], "]"}], "+", 
   RowBox[{
    FractionBox["1", "8"], 
    RowBox[{"Log", "[", 
     RowBox[{
      SuperscriptBox["5", "2"], 
      SuperscriptBox["23", "7"]}], "]"}]}]}], "]"}]], "Code",
 CellChangeTimes->{
  3.591324782137261*^9, {3.5914087021575503`*^9, 3.591408715121173*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "19.00092180000000041673047235235571861267`7.299374583861005", ",", 
   "0``49.502252751180215"}], "}"}]], "Output",
 CellChangeTimes->{{3.5913247962408857`*^9, 3.5913248195941267`*^9}, 
   3.591324863180603*^9, 3.5913248979998646`*^9, {3.591324968823989*^9, 
   3.5913249935656323`*^9}, 3.5913250533449373`*^9, {3.5913250907538033`*^9, 
   3.591325107726633*^9}, 3.5913262837782984`*^9, {3.5914087107219653`*^9, 
   3.5914087318444023`*^9}, 3.59140877593008*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"G3PSL2ZK", "[", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", 
      SqrtBox["3"]}], ",", 
     RowBox[{"\[ImaginaryI]", 
      SqrtBox["2"]}], ",", "100", ",", "50"}], "]"}], "+", 
   RowBox[{
    FractionBox["1", "8"], 
    RowBox[{"Log", "[", 
     RowBox[{
      SuperscriptBox["5", "2"], 
      SuperscriptBox["23", "7"]}], "]"}]}]}], "]"}]], "Code",
 CellChangeTimes->{{3.591325111299039*^9, 3.591325114528245*^9}, {
  3.591408719582781*^9, 3.591408725588792*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "19.28172359999999940782799967564642429352`7.305745766316947", ",", 
   "0``49.502252751180215"}], "}"}]], "Output",
 CellChangeTimes->{3.5913251291922703`*^9, 3.5913262900963097`*^9, 
  3.5914087464928284`*^9, 3.5914087953209143`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"G3PSL2ZK", "[", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", 
      SqrtBox["2"]}], ",", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", 
        SqrtBox["7"]}]}], "2"], ",", "100", ",", "50"}], "]"}], "+", 
   RowBox[{
    FractionBox["1", "14"], 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{
       SuperscriptBox["7", "14"], 
       SuperscriptBox["13", "11"]}], 
      SuperscriptBox["5", "9"]], "]"}]}]}], "]"}]], "Code",
 CellChangeTimes->{
  3.591324782137261*^9, {3.5913253899123287`*^9, 3.5913253937811356`*^9}, {
   3.5914087792216854`*^9, 3.591408794665713*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "14.60169360000000082777660281863063573837`7.185003144302255", ",", 
   "0``49.53363828733918"}], "}"}]], "Output",
 CellChangeTimes->{{3.5913247962408857`*^9, 3.5913248195941267`*^9}, 
   3.591324863180603*^9, 3.5913248979998646`*^9, {3.591324968823989*^9, 
   3.5913249935656323`*^9}, 3.5913250533449373`*^9, {3.5913250907538033`*^9, 
   3.591325107726633*^9}, 3.591325399662346*^9, 3.591326300002327*^9, 
   3.5914088105465407`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"G3PSL2ZK", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", 
        SqrtBox["7"]}]}], "2"], ",", 
     RowBox[{"\[ImaginaryI]", 
      SqrtBox["2"]}], ",", "100", ",", "50"}], "]"}], "+", 
   RowBox[{
    FractionBox["1", "14"], 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{
       SuperscriptBox["7", "14"], 
       SuperscriptBox["13", "11"]}], 
      SuperscriptBox["5", "9"]], "]"}]}]}], "]"}]], "Code",
 CellChangeTimes->{{3.591325111299039*^9, 3.591325114528245*^9}, 
   3.591325398320743*^9, {3.5914088002505226`*^9, 3.591408805476532*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "27.76817799999999891724655753932893276215`7.464147297873043", ",", 
   "0``49.53363828733918"}], "}"}]], "Output",
 CellChangeTimes->{3.5913251291922703`*^9, 3.591325414014371*^9, 
  3.5913263042143345`*^9, 3.5914088383613896`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"G3PSL2ZK", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", 
        SqrtBox["163"]}]}], "2"], ",", "\[ImaginaryI]", ",", "100", ",", 
     "50"}], "]"}], "+", 
   RowBox[{
    FractionBox["1", "163"], 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{
       SuperscriptBox["3", "834"], 
       SuperscriptBox["127", "110"], 
       SuperscriptBox["163", "163"]}], 
      RowBox[{
       SuperscriptBox["7", "274"], 
       SuperscriptBox["11", "58"], 
       SuperscriptBox["19", "538"]}]], "]"}]}]}], "]"}]], "Code",
 CellChangeTimes->{
  3.591324782137261*^9, {3.5913253899123287`*^9, 3.5913253937811356`*^9}, {
   3.591325792471036*^9, 3.5913257970574436`*^9}, {3.5913259017960277`*^9, 
   3.5913259018584275`*^9}, {3.5913259768633595`*^9, 
   3.5913259773781605`*^9}, {3.5914088559894204`*^9, 3.591408865801838*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "46.36349719999999763331288704648613929749`7.686776100652687", ",", 
   "0``50.85010051876486"}], "}"}]], "Output",
 CellChangeTimes->{{3.5913247962408857`*^9, 3.5913248195941267`*^9}, 
   3.591324863180603*^9, 3.5913248979998646`*^9, {3.591324968823989*^9, 
   3.5913249935656323`*^9}, 3.5913250533449373`*^9, {3.5913250907538033`*^9, 
   3.591325107726633*^9}, 3.591325399662346*^9, 3.5913258143110743`*^9, 
   3.5913259111092443`*^9, 3.5913259863013763`*^9, 3.591326316522756*^9, 
   3.59140891255512*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"G3PSL2ZK", "[", 
    RowBox[{"\[ImaginaryI]", ",", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", 
        SqrtBox["163"]}]}], "2"], ",", "100", ",", "50"}], "]"}], "+", 
   RowBox[{
    FractionBox["1", "163"], 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{
       SuperscriptBox["3", "834"], 
       SuperscriptBox["127", "110"], 
       SuperscriptBox["163", "163"]}], 
      RowBox[{
       SuperscriptBox["7", "274"], 
       SuperscriptBox["11", "58"], 
       SuperscriptBox["19", "538"]}]], "]"}]}]}], "]"}]], "Code",
 CellChangeTimes->{
  3.591324782137261*^9, {3.5913253899123287`*^9, 3.5913253937811356`*^9}, {
   3.591325792471036*^9, 3.5913257970574436`*^9}, {3.5913259017960277`*^9, 
   3.5913259018584275`*^9}, {3.5913259768633595`*^9, 
   3.5913259773781605`*^9}, {3.5914088559894204`*^9, 3.5914088743506527`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "11.13847140000000024429027689620852470398`7.0674255073403245", ",", 
   "0``50.85010051876486"}], "}"}]], "Output",
 CellChangeTimes->{{3.5913247962408857`*^9, 3.5913248195941267`*^9}, 
   3.591324863180603*^9, 3.5913248979998646`*^9, {3.591324968823989*^9, 
   3.5913249935656323`*^9}, 3.5913250533449373`*^9, {3.5913250907538033`*^9, 
   3.591325107726633*^9}, 3.591325399662346*^9, 3.5913258143110743`*^9, 
   3.5913259111092443`*^9, 3.5913259863013763`*^9, 3.591326316522756*^9, 
   3.5914089237247396`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]4PSL2ZxyK", "[", 
    RowBox[{"t_", ",", "x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{
     FractionBox["1", "24"], 
     FractionBox[
      SuperscriptBox["y", "3"], 
      RowBox[{"864", "\[Pi]"}]], 
     RowBox[{
      SubscriptBox["\[PartialD]", "y"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "y"], 
        RowBox[{
         SubscriptBox["\[PartialD]", "y"], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "y"], 
           RowBox[{
            SubscriptBox["\[PartialD]", "y"], 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "y"], 
              FractionBox[
               FractionBox[
                RowBox[{
                 SuperscriptBox["2", "8"], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", "t", "+", 
                    SuperscriptBox["t", "2"]}], ")"}], "3"]}], 
                RowBox[{
                 SuperscriptBox["t", "2"], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", "t"}], ")"}], "2"]}]], 
               RowBox[{
                FractionBox[
                 RowBox[{
                  SuperscriptBox["2", "8"], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", "t", "+", 
                    SuperscriptBox["t", "2"]}], ")"}], "3"]}], 
                 RowBox[{
                  SuperscriptBox["t", "2"], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", "t"}], ")"}], "2"]}]], "-", 
                RowBox[{"j", "[", 
                 RowBox[{"x", "+", 
                  RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", "y"}]}], 
                 "]"}]}]], 
              FractionBox[
               RowBox[{"E6", "[", 
                RowBox[{"x", "+", 
                 RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", "y"}]}], "]"}], 
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{"x", "+", 
                 RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", "y"}]}], 
                "]"}]]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], "]"}]}], 
  ";"}]], "Code",
 CellChangeTimes->{{3.5907788959602475`*^9, 3.5907789210294914`*^9}, {
   3.5910075916968718`*^9, 3.5910075940992765`*^9}, {3.5910082793452806`*^9, 
   3.591008280983283*^9}, {3.5913246208329773`*^9, 3.591324653889436*^9}, {
   3.5913248367229567`*^9, 3.5913248373001575`*^9}, {3.5913266164176826`*^9, 
   3.5913266310349083`*^9}, {3.591326663014965*^9, 3.5913266654797688`*^9}, 
   3.59132724082438*^9, {3.5913273293077345`*^9, 3.5913273342217436`*^9}, {
   3.5913274345299196`*^9, 3.591327439911929*^9}, {3.5914062236411967`*^9, 
   3.591406300143731*^9}, {3.591406706505645*^9, 3.5914067085804486`*^9}, {
   3.5914068313058643`*^9, 3.5914068350654707`*^9}, {3.591406900913186*^9, 
   3.5914069399600554`*^9}, {3.591408598776169*^9, 3.5914086140173955`*^9}, {
   3.5914089372967634`*^9, 3.5914089562663965`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]4PSL2ZK", "[", 
    RowBox[{"t_", ",", "z_"}], "]"}], ":=", 
   RowBox[{"\[Rho]4PSL2ZxyK", "[", 
    RowBox[{"t", ",", 
     RowBox[{"Re", "[", "z", "]"}], ",", 
     RowBox[{"Im", "[", "z", "]"}]}], "]"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.5907789289855056`*^9, 3.5907789453031344`*^9}, {
   3.591326633702513*^9, 3.591326634903715*^9}, {3.5914062259344006`*^9, 
   3.591406267695674*^9}, 3.5914069145008106`*^9, {3.591408620694207*^9, 
   3.591408623330612*^9}, {3.5914089607436047`*^9, 3.591408962756008*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"G4PSL2ZK", "[", 
   RowBox[{"z_", ",", "u_", ",", "w_", ",", "a_"}], "]"}], ":=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"432", 
         SuperscriptBox["\[Pi]", "3"]}], 
        SuperscriptBox[
         RowBox[{"Im", "[", "u", "]"}], "3"]], 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          FractionBox[
           SuperscriptBox[
            RowBox[{"E4t", "[", "t", "]"}], "2"], 
           FractionBox[
            RowBox[{
             SuperscriptBox["2", "8"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", "t", "+", 
                SuperscriptBox["t", "2"]}], ")"}], "3"]}], 
            RowBox[{
             SuperscriptBox["t", "2"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", "t"}], ")"}], "2"]}]]], 
          RowBox[{"\[Rho]4PSL2ZK", "[", 
           RowBox[{"t", ",", "z"}], "]"}], 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]\[VeryThinSpace]", 
                FractionBox[
                 RowBox[{"EllipticK", "[", 
                  RowBox[{"1", "-", "t"}], "]"}], 
                 RowBox[{"EllipticK", "[", "t", "]"}]]}], "-", "u"}], ")"}], 
             "3"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]\[VeryThinSpace]", 
                FractionBox[
                 RowBox[{"EllipticK", "[", 
                  RowBox[{"1", "-", "t"}], "]"}], 
                 RowBox[{"EllipticK", "[", "t", "]"}]]}], "-", 
               RowBox[{"Conjugate", "[", "u", "]"}]}], ")"}], "3"]}], 
           RowBox[{"\[VeryThinSpace]", 
            RowBox[{"t", 
             RowBox[{"(", 
              RowBox[{"1", "-", "t"}], ")"}], 
             SuperscriptBox[
              RowBox[{"EllipticK", "[", "t", "]"}], "2"]}]}]]}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "0", ",", 
           RowBox[{"\[ImaginaryI]", "+", 
            FractionBox["1", "\[Pi]"]}], ",", 
           RowBox[{"\[Lambda]", "[", "u", "]"}]}], "}"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "w"}], ",", 
         RowBox[{"PrecisionGoal", "\[Rule]", "a"}], ",", 
         RowBox[{"MaxRecursion", "\[Rule]", "40"}]}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"432", 
         SuperscriptBox["\[Pi]", "3"]}], 
        SuperscriptBox[
         RowBox[{"Im", "[", "u", "]"}], "3"]], 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          FractionBox[
           SuperscriptBox[
            RowBox[{"E4t", "[", "t", "]"}], "2"], 
           FractionBox[
            RowBox[{
             SuperscriptBox["2", "8"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", "t", "+", 
                SuperscriptBox["t", "2"]}], ")"}], "3"]}], 
            RowBox[{
             SuperscriptBox["t", "2"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", "t"}], ")"}], "2"]}]]], 
          RowBox[{"\[Rho]4PSL2ZK", "[", 
           RowBox[{"t", ",", "z"}], "]"}], 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", 
              FractionBox[
               RowBox[{"EllipticK", "[", 
                RowBox[{"1", "-", "t"}], "]"}], 
               RowBox[{"EllipticK", "[", "t", "]"}]]}], ")"}], "6"], 
           RowBox[{"\[VeryThinSpace]", 
            RowBox[{"t", 
             RowBox[{"(", 
              RowBox[{"1", "-", "t"}], ")"}], 
             SuperscriptBox[
              RowBox[{"EllipticK", "[", "t", "]"}], "2"]}]}]]}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "0", ",", 
           RowBox[{"\[ImaginaryI]", "+", 
            FractionBox["1", "\[Pi]"]}], ",", "1"}], "}"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "w"}], ",", 
         RowBox[{"PrecisionGoal", "\[Rule]", "a"}], ",", 
         RowBox[{"MaxRecursion", "\[Rule]", "40"}]}], "]"}]}]}], "]"}], ",", 
    "a"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5905504343614187`*^9, 3.590550540894006*^9}, {
   3.590550587491288*^9, 3.5905506241825523`*^9}, {3.590550667238628*^9, 
   3.5905506746642413`*^9}, {3.5905508032708673`*^9, 
   3.5905508045812693`*^9}, {3.590551226640011*^9, 3.5905512279348125`*^9}, {
   3.5905512925813265`*^9, 3.590551293642128*^9}, {3.59055169877164*^9, 
   3.5905517023440466`*^9}, {3.590552052221461*^9, 3.590552062720279*^9}, {
   3.590552094793936*^9, 3.5905521273667927`*^9}, {3.5905521802820854`*^9, 
   3.5905521884877*^9}, {3.590552221310158*^9, 3.590552232323777*^9}, {
   3.590552367014414*^9, 3.5905523887920523`*^9}, {3.5907789654583693`*^9, 
   3.5907790201832657`*^9}, {3.5907790713357553`*^9, 
   3.5907790905549893`*^9}, {3.5907808252966366`*^9, 
   3.5907808369966574`*^9}, {3.5910076253617315`*^9, 
   3.5910076374205523`*^9}, {3.5910077219415007`*^9, 3.591007769880385*^9}, {
   3.591012687462705*^9, 3.5910126910819116`*^9}, {3.5913247344011765`*^9, 
   3.59132473621078*^9}, {3.591324799126891*^9, 3.5913248144617176`*^9}, {
   3.591324850591381*^9, 3.591324892321454*^9}, {3.591324974658399*^9, 
   3.5913249870292206`*^9}, {3.591325070941768*^9, 3.591325097103014*^9}, {
   3.5913266696449766`*^9, 3.5913267035906363`*^9}, {3.5913267641031423`*^9, 
   3.5913267665211463`*^9}, {3.5913269427858562`*^9, 3.591326942832656*^9}, {
   3.59132700194116*^9, 3.5913270041719637`*^9}, {3.591327311133703*^9, 
   3.591327313910508*^9}, {3.5913273643765965`*^9, 3.5913273756866164`*^9}, {
   3.5913274172762895`*^9, 3.591327428118308*^9}, 3.5913275049952435`*^9, {
   3.591327627233858*^9, 3.5913276335050697`*^9}, {3.5913277076519995`*^9, 
   3.5913277175268173`*^9}, {3.5914069626112947`*^9, 3.59140702830301*^9}, {
   3.5914070633406715`*^9, 3.591407077879897*^9}, {3.591407126161982*^9, 
   3.59140713073279*^9}, {3.591407232023768*^9, 3.591407333985547*^9}, {
   3.591407396120456*^9, 3.5914073974152584`*^9}, {3.591407455806161*^9, 
   3.5914074721861897`*^9}, {3.591407519703873*^9, 3.591407592961602*^9}, {
   3.5914076336776733`*^9, 3.59140766014212*^9}, 3.5914079057801514`*^9, {
   3.5914079503026295`*^9, 3.5914079665422583`*^9}, {3.59140862769862*^9, 
   3.591408653703865*^9}, 3.591408752530039*^9, {3.591408965673213*^9, 
   3.591408989759656*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"G4PSL2ZK", "[", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", 
      SqrtBox["2"]}], ",", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", 
        SqrtBox["7"]}]}], "2"], ",", "200", ",", "50"}], "]"}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"14", 
      SqrtBox["14"]}]], 
    RowBox[{"Log", "[", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"4", 
           SqrtBox["14"]}]}], ")"}], "35"]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          SqrtBox["14"], "+", "3"}], 
         RowBox[{
          SqrtBox["14"], "-", "3"}]], ")"}], "97"], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          SqrtBox["14"], "-", "1"}], 
         RowBox[{
          SqrtBox["14"], "+", "1"}]], ")"}], "37"]}], "]"}]}]}], 
  "]"}]], "Code",
 CellChangeTimes->{
  3.591324782137261*^9, {3.5913253899123287`*^9, 3.5913253937811356`*^9}, {
   3.5914087792216854`*^9, 3.591408794665713*^9}, {3.5914093039822073`*^9, 
   3.591409327538249*^9}, {3.5914095026329565`*^9, 3.5914095302450047`*^9}, {
   3.5914099307289085`*^9, 3.591409931134509*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "61.26159270000000134359652292914688587189`7.807788196834568", ",", 
   "0``49.84515461088853"}], "}"}]], "Output",
 CellChangeTimes->{{3.59140949916975*^9, 3.5914095174061823`*^9}, 
   3.591409594392318*^9, 3.5914099936282187`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"G4PSL2ZK", "[", 
    RowBox[{"\[ImaginaryI]", ",", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", 
        SqrtBox["163"]}]}], "2"], ",", "100", ",", "50"}], "]"}], "+", 
   RowBox[{
    FractionBox["2", 
     RowBox[{"163", 
      SqrtBox["163"]}]], 
    RowBox[{"Log", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"627", 
           SqrtBox["163"]}], "+", "8005"}], 
         RowBox[{
          RowBox[{"627", 
           SqrtBox["163"]}], "-", "8005"}]], ")"}], "597"], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"73", 
           SqrtBox["163"]}], "-", "932"}], 
         RowBox[{
          RowBox[{"73", 
           SqrtBox["163"]}], "+", "932"}]], ")"}], "240"], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"4", 
           SqrtBox["163"]}], "-", "51"}], 
         RowBox[{
          RowBox[{"4", 
           SqrtBox["163"]}], "+", "51"}]], ")"}], "110"], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"30", 
           SqrtBox["163"]}], "-", "383"}], 
         RowBox[{
          RowBox[{"30", 
           SqrtBox["163"]}], "+", "383"}]], ")"}], "1352"], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          SqrtBox["163"], "+", "12"}], 
         RowBox[{
          SqrtBox["163"], "-", "12"}]], ")"}], "2772"], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          SqrtBox["163"], "-", "6"}], 
         RowBox[{
          SqrtBox["163"], "+", "6"}]], ")"}], "1854"]}], "]"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.591324782137261*^9, {3.5913253899123287`*^9, 3.5913253937811356`*^9}, {
   3.591325792471036*^9, 3.5913257970574436`*^9}, {3.5913259017960277`*^9, 
   3.5913259018584275`*^9}, {3.5913259768633595`*^9, 
   3.5913259773781605`*^9}, {3.5914088559894204`*^9, 
   3.5914088743506527`*^9}, {3.591409018448106*^9, 3.5914090185105057`*^9}, {
   3.5914090797874136`*^9, 3.591409192364012*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "12.80768209999999918125013209646567702293`7.128070452683591", ",", 
   "0``51.832287849442935"}], "}"}]], "Output",
 CellChangeTimes->{3.591409223439266*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]5PSL2ZxyK", "[", 
    RowBox[{"t_", ",", "x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "192"]}], 
     FractionBox[
      SuperscriptBox["y", "4"], 
      RowBox[{"864", "\[Pi]"}]], 
     RowBox[{
      SubscriptBox["\[PartialD]", "y"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "y"], 
        RowBox[{
         SubscriptBox["\[PartialD]", "y"], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "y"], 
           RowBox[{
            SubscriptBox["\[PartialD]", "y"], 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "y"], 
              RowBox[{
               SubscriptBox["\[PartialD]", "y"], 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "y"], 
                 FractionBox[
                  FractionBox[
                   RowBox[{
                    SuperscriptBox["2", "8"], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "t", "+", 
                    SuperscriptBox["t", "2"]}], ")"}], "3"]}], 
                   RowBox[{
                    SuperscriptBox["t", "2"], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "t"}], ")"}], "2"]}]], 
                  RowBox[{
                   FractionBox[
                    RowBox[{
                    SuperscriptBox["2", "8"], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "t", "+", 
                    SuperscriptBox["t", "2"]}], ")"}], "3"]}], 
                    RowBox[{
                    SuperscriptBox["t", "2"], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "t"}], ")"}], "2"]}]], "-", 
                   RowBox[{"j", "[", 
                    RowBox[{"x", "+", 
                    RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", "y"}]}], 
                    "]"}]}]], 
                 FractionBox[
                  RowBox[{"E4", "[", 
                   RowBox[{"x", "+", 
                    RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", "y"}]}], 
                   "]"}], 
                  RowBox[{"\[CapitalDelta]", "[", 
                   RowBox[{"x", "+", 
                    RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", "y"}]}], 
                   "]"}]]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    "]"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.5907788959602475`*^9, 3.5907789210294914`*^9}, {
   3.5910075916968718`*^9, 3.5910075940992765`*^9}, {3.5910082793452806`*^9, 
   3.591008280983283*^9}, {3.5913246208329773`*^9, 3.591324653889436*^9}, {
   3.5913248367229567`*^9, 3.5913248373001575`*^9}, {3.5913266164176826`*^9, 
   3.5913266310349083`*^9}, {3.591326663014965*^9, 3.5913266654797688`*^9}, 
   3.59132724082438*^9, {3.5913273293077345`*^9, 3.5913273342217436`*^9}, {
   3.5913274345299196`*^9, 3.591327439911929*^9}, {3.5914062236411967`*^9, 
   3.591406300143731*^9}, {3.591406706505645*^9, 3.5914067085804486`*^9}, {
   3.5914068313058643`*^9, 3.5914068350654707`*^9}, {3.591406900913186*^9, 
   3.5914069399600554`*^9}, {3.591408598776169*^9, 3.5914086140173955`*^9}, {
   3.5914089372967634`*^9, 3.5914089562663965`*^9}, {3.59140999431462*^9, 
   3.591410033205488*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]5PSL2ZK", "[", 
    RowBox[{"t_", ",", "z_"}], "]"}], ":=", 
   RowBox[{"\[Rho]5PSL2ZxyK", "[", 
    RowBox[{"t", ",", 
     RowBox[{"Re", "[", "z", "]"}], ",", 
     RowBox[{"Im", "[", "z", "]"}]}], "]"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.5907789289855056`*^9, 3.5907789453031344`*^9}, {
   3.591326633702513*^9, 3.591326634903715*^9}, {3.5914062259344006`*^9, 
   3.591406267695674*^9}, 3.5914069145008106`*^9, {3.591408620694207*^9, 
   3.591408623330612*^9}, {3.5914089607436047`*^9, 3.591408962756008*^9}, {
   3.591410041613903*^9, 3.591410043361106*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"G5PSL2ZK", "[", 
   RowBox[{"z_", ",", "u_", ",", "w_", ",", "a_"}], "]"}], ":=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"432", 
         SuperscriptBox["\[Pi]", "3"]}], 
        SuperscriptBox[
         RowBox[{"Im", "[", "u", "]"}], "4"]], 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"E4t", "[", "t", "]"}], 
            RowBox[{"E6t", "[", "t", "]"}]}], 
           FractionBox[
            RowBox[{
             SuperscriptBox["2", "8"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", "t", "+", 
                SuperscriptBox["t", "2"]}], ")"}], "3"]}], 
            RowBox[{
             SuperscriptBox["t", "2"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", "t"}], ")"}], "2"]}]]], 
          RowBox[{"\[Rho]5PSL2ZK", "[", 
           RowBox[{"t", ",", "z"}], "]"}], 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]\[VeryThinSpace]", 
                FractionBox[
                 RowBox[{"EllipticK", "[", 
                  RowBox[{"1", "-", "t"}], "]"}], 
                 RowBox[{"EllipticK", "[", "t", "]"}]]}], "-", "u"}], ")"}], 
             "4"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]\[VeryThinSpace]", 
                FractionBox[
                 RowBox[{"EllipticK", "[", 
                  RowBox[{"1", "-", "t"}], "]"}], 
                 RowBox[{"EllipticK", "[", "t", "]"}]]}], "-", 
               RowBox[{"Conjugate", "[", "u", "]"}]}], ")"}], "4"]}], 
           RowBox[{"\[VeryThinSpace]", 
            RowBox[{"t", 
             RowBox[{"(", 
              RowBox[{"1", "-", "t"}], ")"}], 
             SuperscriptBox[
              RowBox[{"EllipticK", "[", "t", "]"}], "2"]}]}]]}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "0", ",", 
           RowBox[{"\[ImaginaryI]", "+", 
            FractionBox["1", "\[Pi]"]}], ",", 
           RowBox[{"\[Lambda]", "[", "u", "]"}]}], "}"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "w"}], ",", 
         RowBox[{"PrecisionGoal", "\[Rule]", "a"}], ",", 
         RowBox[{"MaxRecursion", "\[Rule]", "40"}]}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"432", 
         SuperscriptBox["\[Pi]", "3"]}], 
        SuperscriptBox[
         RowBox[{"Im", "[", "u", "]"}], "4"]], 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"E4t", "[", "t", "]"}], 
            RowBox[{"E6t", "[", "t", "]"}]}], 
           FractionBox[
            RowBox[{
             SuperscriptBox["2", "8"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", "t", "+", 
                SuperscriptBox["t", "2"]}], ")"}], "3"]}], 
            RowBox[{
             SuperscriptBox["t", "2"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", "t"}], ")"}], "2"]}]]], 
          RowBox[{"\[Rho]5PSL2ZK", "[", 
           RowBox[{"t", ",", "z"}], "]"}], 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", 
              FractionBox[
               RowBox[{"EllipticK", "[", 
                RowBox[{"1", "-", "t"}], "]"}], 
               RowBox[{"EllipticK", "[", "t", "]"}]]}], ")"}], "8"], 
           RowBox[{"\[VeryThinSpace]", 
            RowBox[{"t", 
             RowBox[{"(", 
              RowBox[{"1", "-", "t"}], ")"}], 
             SuperscriptBox[
              RowBox[{"EllipticK", "[", "t", "]"}], "2"]}]}]]}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "0", ",", 
           RowBox[{"\[ImaginaryI]", "+", 
            FractionBox["1", "\[Pi]"]}], ",", "1"}], "}"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "w"}], ",", 
         RowBox[{"PrecisionGoal", "\[Rule]", "a"}], ",", 
         RowBox[{"MaxRecursion", "\[Rule]", "40"}]}], "]"}]}]}], "]"}], ",", 
    "a"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5905504343614187`*^9, 3.590550540894006*^9}, {
   3.590550587491288*^9, 3.5905506241825523`*^9}, {3.590550667238628*^9, 
   3.5905506746642413`*^9}, {3.5905508032708673`*^9, 
   3.5905508045812693`*^9}, {3.590551226640011*^9, 3.5905512279348125`*^9}, {
   3.5905512925813265`*^9, 3.590551293642128*^9}, {3.59055169877164*^9, 
   3.5905517023440466`*^9}, {3.590552052221461*^9, 3.590552062720279*^9}, {
   3.590552094793936*^9, 3.5905521273667927`*^9}, {3.5905521802820854`*^9, 
   3.5905521884877*^9}, {3.590552221310158*^9, 3.590552232323777*^9}, {
   3.590552367014414*^9, 3.5905523887920523`*^9}, {3.5907789654583693`*^9, 
   3.5907790201832657`*^9}, {3.5907790713357553`*^9, 
   3.5907790905549893`*^9}, {3.5907808252966366`*^9, 
   3.5907808369966574`*^9}, {3.5910076253617315`*^9, 
   3.5910076374205523`*^9}, {3.5910077219415007`*^9, 3.591007769880385*^9}, {
   3.591012687462705*^9, 3.5910126910819116`*^9}, {3.5913247344011765`*^9, 
   3.59132473621078*^9}, {3.591324799126891*^9, 3.5913248144617176`*^9}, {
   3.591324850591381*^9, 3.591324892321454*^9}, {3.591324974658399*^9, 
   3.5913249870292206`*^9}, {3.591325070941768*^9, 3.591325097103014*^9}, {
   3.5913266696449766`*^9, 3.5913267035906363`*^9}, {3.5913267641031423`*^9, 
   3.5913267665211463`*^9}, {3.5913269427858562`*^9, 3.591326942832656*^9}, {
   3.59132700194116*^9, 3.5913270041719637`*^9}, {3.591327311133703*^9, 
   3.591327313910508*^9}, {3.5913273643765965`*^9, 3.5913273756866164`*^9}, {
   3.5913274172762895`*^9, 3.591327428118308*^9}, 3.5913275049952435`*^9, {
   3.591327627233858*^9, 3.5913276335050697`*^9}, {3.5913277076519995`*^9, 
   3.5913277175268173`*^9}, {3.5914069626112947`*^9, 3.59140702830301*^9}, {
   3.5914070633406715`*^9, 3.591407077879897*^9}, {3.591407126161982*^9, 
   3.59140713073279*^9}, {3.591407232023768*^9, 3.591407333985547*^9}, {
   3.591407396120456*^9, 3.5914073974152584`*^9}, {3.591407455806161*^9, 
   3.5914074721861897`*^9}, {3.591407519703873*^9, 3.591407592961602*^9}, {
   3.5914076336776733`*^9, 3.59140766014212*^9}, 3.5914079057801514`*^9, {
   3.5914079503026295`*^9, 3.5914079665422583`*^9}, {3.59140862769862*^9, 
   3.591408653703865*^9}, 3.591408752530039*^9, {3.591408965673213*^9, 
   3.591408989759656*^9}, {3.5914100537975245`*^9, 3.591410082111574*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"G5PSL2ZK", "[", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", 
      SqrtBox["2"]}], ",", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", 
        SqrtBox["7"]}]}], "2"], ",", "200", ",", "50"}], "]"}], "+", 
   RowBox[{
    FractionBox["1", "112"], 
    RowBox[{"Log", "[", 
     FractionBox[
      SuperscriptBox["5", "203"], 
      RowBox[{
       SuperscriptBox["7", "84"], 
       SuperscriptBox["13", "29"]}]], "]"}]}]}], "]"}]], "Code",
 CellChangeTimes->{
  3.591324782137261*^9, {3.5913253899123287`*^9, 3.5913253937811356`*^9}, {
   3.5914087792216854`*^9, 3.591408794665713*^9}, {3.5914093039822073`*^9, 
   3.591409327538249*^9}, {3.5914095026329565`*^9, 3.5914095302450047`*^9}, {
   3.5914099307289085`*^9, 3.591409931134509*^9}, {3.5914104993967075`*^9, 
   3.5914105061515193`*^9}, {3.591410732726317*^9, 3.591410733053918*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "161.6950364999999862902768654748797416687`8.22929660199403", ",", 
   "0``50.10043395075029"}], "}"}]], "Output",
 CellChangeTimes->{3.591410680263425*^9, 3.591410895746603*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"G5PSL2ZK", "[", 
    RowBox[{"\[ImaginaryI]", ",", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", 
        SqrtBox["163"]}]}], "2"], ",", "100", ",", "50"}], "]"}], "+", 
   RowBox[{
    FractionBox["1", "106276"], 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", "197288"], 
       SuperscriptBox["7", "118586"], 
       SuperscriptBox["11", "179786"], 
       SuperscriptBox["127", "101946"]}], 
      RowBox[{
       SuperscriptBox["3", "263682"], 
       SuperscriptBox["19", "202614"], 
       SuperscriptBox["163", "79707"]}]], "]"}]}]}], "]"}]], "Code",
 CellChangeTimes->{
  3.591324782137261*^9, {3.5913253899123287`*^9, 3.5913253937811356`*^9}, {
   3.591325792471036*^9, 3.5913257970574436`*^9}, {3.5913259017960277`*^9, 
   3.5913259018584275`*^9}, {3.5913259768633595`*^9, 
   3.5913259773781605`*^9}, {3.5914088559894204`*^9, 
   3.5914088743506527`*^9}, {3.591409018448106*^9, 3.5914090185105057`*^9}, {
   3.5914090797874136`*^9, 3.591409192364012*^9}, {3.591410111611226*^9, 
   3.591410118646838*^9}, {3.591410442253807*^9, 3.5914104432834086`*^9}, {
   3.591410490707492*^9, 3.5914104927666955`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "24.64815799999999867964106670115143060684`7.412384382518573", ",", 
   "0``52.76061294836206"}], "}"}]], "Output",
 CellChangeTimes->{3.591410143840883*^9, 3.5914104699438553`*^9, 
  3.5914105189591417`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]7PSL2ZxyK", "[", 
    RowBox[{"t_", ",", "x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "23040"]}], 
     FractionBox[
      SuperscriptBox["y", "6"], 
      RowBox[{"864", "\[Pi]"}]], 
     RowBox[{
      SubscriptBox["\[PartialD]", "y"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "y"], 
        RowBox[{
         SubscriptBox["\[PartialD]", "y"], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "y"], 
           RowBox[{
            SubscriptBox["\[PartialD]", "y"], 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "y"], 
              RowBox[{
               SubscriptBox["\[PartialD]", "y"], 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "y"], 
                 RowBox[{
                  SubscriptBox["\[PartialD]", "y"], 
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox["1", "y"], 
                    RowBox[{
                    SubscriptBox["\[PartialD]", "y"], 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "y"], 
                    FractionBox[
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["2", "8"], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "t", "+", 
                    SuperscriptBox["t", "2"]}], ")"}], "3"]}], 
                    RowBox[{
                    SuperscriptBox["t", "2"], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "t"}], ")"}], "2"]}]], 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["2", "8"], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "t", "+", 
                    SuperscriptBox["t", "2"]}], ")"}], "3"]}], 
                    RowBox[{
                    SuperscriptBox["t", "2"], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "t"}], ")"}], "2"]}]], "-", 
                    RowBox[{"j", "[", 
                    RowBox[{"x", "+", 
                    RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", "y"}]}], 
                    "]"}]}]], 
                    FractionBox["1", 
                    RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"x", "+", 
                    RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", "y"}]}], 
                    "]"}]]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}], "]"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.5907788959602475`*^9, 3.5907789210294914`*^9}, {
   3.5910075916968718`*^9, 3.5910075940992765`*^9}, {3.5910082793452806`*^9, 
   3.591008280983283*^9}, {3.5913246208329773`*^9, 3.591324653889436*^9}, {
   3.5913248367229567`*^9, 3.5913248373001575`*^9}, {3.5913266164176826`*^9, 
   3.5913266310349083`*^9}, {3.591326663014965*^9, 3.5913266654797688`*^9}, 
   3.59132724082438*^9, {3.5913273293077345`*^9, 3.5913273342217436`*^9}, {
   3.5913274345299196`*^9, 3.591327439911929*^9}, {3.5914062236411967`*^9, 
   3.591406300143731*^9}, {3.591406706505645*^9, 3.5914067085804486`*^9}, {
   3.5914068313058643`*^9, 3.5914068350654707`*^9}, {3.591406900913186*^9, 
   3.5914069399600554`*^9}, {3.591408598776169*^9, 3.5914086140173955`*^9}, {
   3.5914089372967634`*^9, 3.5914089562663965`*^9}, {3.59140999431462*^9, 
   3.591410033205488*^9}, {3.5914108146420608`*^9, 3.5914108719877615`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]7PSL2ZK", "[", 
    RowBox[{"t_", ",", "z_"}], "]"}], ":=", 
   RowBox[{"\[Rho]7PSL2ZxyK", "[", 
    RowBox[{"t", ",", 
     RowBox[{"Re", "[", "z", "]"}], ",", 
     RowBox[{"Im", "[", "z", "]"}]}], "]"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.5907789289855056`*^9, 3.5907789453031344`*^9}, {
   3.591326633702513*^9, 3.591326634903715*^9}, {3.5914062259344006`*^9, 
   3.591406267695674*^9}, 3.5914069145008106`*^9, {3.591408620694207*^9, 
   3.591408623330612*^9}, {3.5914089607436047`*^9, 3.591408962756008*^9}, {
   3.591410041613903*^9, 3.591410043361106*^9}, {3.591410875606968*^9, 
   3.5914108776193714`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"G7PSL2ZK", "[", 
   RowBox[{"z_", ",", "u_", ",", "w_", ",", "a_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"$MaxExtraPrecision", "=", "1000"}], "}"}], ",", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"432", 
           SuperscriptBox["\[Pi]", "3"]}], 
          SuperscriptBox[
           RowBox[{"Im", "[", "u", "]"}], "6"]], 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"E4t", "[", "t", "]"}], "2"], 
              RowBox[{"E6t", "[", "t", "]"}]}], 
             FractionBox[
              RowBox[{
               SuperscriptBox["2", "8"], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "t", "+", 
                  SuperscriptBox["t", "2"]}], ")"}], "3"]}], 
              RowBox[{
               SuperscriptBox["t", "2"], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "t"}], ")"}], "2"]}]]], 
            RowBox[{"\[Rho]7PSL2ZK", "[", 
             RowBox[{"t", ",", "z"}], "]"}], 
            FractionBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]\[VeryThinSpace]", 
                  FractionBox[
                   RowBox[{"EllipticK", "[", 
                    RowBox[{"1", "-", "t"}], "]"}], 
                   RowBox[{"EllipticK", "[", "t", "]"}]]}], "-", "u"}], ")"}],
                "6"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]\[VeryThinSpace]", 
                  FractionBox[
                   RowBox[{"EllipticK", "[", 
                    RowBox[{"1", "-", "t"}], "]"}], 
                   RowBox[{"EllipticK", "[", "t", "]"}]]}], "-", 
                 RowBox[{"Conjugate", "[", "u", "]"}]}], ")"}], "6"]}], 
             RowBox[{"\[VeryThinSpace]", 
              RowBox[{"t", 
               RowBox[{"(", 
                RowBox[{"1", "-", "t"}], ")"}], 
               SuperscriptBox[
                RowBox[{"EllipticK", "[", "t", "]"}], "2"]}]}]]}], ",", 
           RowBox[{"{", 
            RowBox[{"t", ",", "0", ",", "\[ImaginaryI]", ",", 
             RowBox[{"\[Lambda]", "[", "u", "]"}]}], "}"}], ",", 
           RowBox[{"WorkingPrecision", "\[Rule]", "w"}], ",", 
           RowBox[{"PrecisionGoal", "\[Rule]", "a"}], ",", 
           RowBox[{"MaxRecursion", "\[Rule]", "100"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"432", 
           SuperscriptBox["\[Pi]", "3"]}], 
          SuperscriptBox[
           RowBox[{"Im", "[", "u", "]"}], "6"]], 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"E4t", "[", "t", "]"}], "2"], 
              RowBox[{"E6t", "[", "t", "]"}]}], 
             FractionBox[
              RowBox[{
               SuperscriptBox["2", "8"], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "t", "+", 
                  SuperscriptBox["t", "2"]}], ")"}], "3"]}], 
              RowBox[{
               SuperscriptBox["t", "2"], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "t"}], ")"}], "2"]}]]], 
            RowBox[{"\[Rho]7PSL2ZK", "[", 
             RowBox[{"t", ",", "z"}], "]"}], 
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", 
                FractionBox[
                 RowBox[{"EllipticK", "[", 
                  RowBox[{"1", "-", "t"}], "]"}], 
                 RowBox[{"EllipticK", "[", "t", "]"}]]}], ")"}], "12"], 
             RowBox[{"\[VeryThinSpace]", 
              RowBox[{"t", 
               RowBox[{"(", 
                RowBox[{"1", "-", "t"}], ")"}], 
               SuperscriptBox[
                RowBox[{"EllipticK", "[", "t", "]"}], "2"]}]}]]}], ",", 
           RowBox[{"{", 
            RowBox[{"t", ",", "0", ",", "\[ImaginaryI]", ",", "1"}], "}"}], 
           ",", 
           RowBox[{"WorkingPrecision", "\[Rule]", "w"}], ",", 
           RowBox[{"PrecisionGoal", "\[Rule]", "a"}], ",", 
           RowBox[{"MaxRecursion", "\[Rule]", "100"}]}], "]"}]}]}], "]"}], 
      ",", "a"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5905504343614187`*^9, 3.590550540894006*^9}, {
   3.590550587491288*^9, 3.5905506241825523`*^9}, {3.590550667238628*^9, 
   3.5905506746642413`*^9}, {3.5905508032708673`*^9, 
   3.5905508045812693`*^9}, {3.590551226640011*^9, 3.5905512279348125`*^9}, {
   3.5905512925813265`*^9, 3.590551293642128*^9}, {3.59055169877164*^9, 
   3.5905517023440466`*^9}, {3.590552052221461*^9, 3.590552062720279*^9}, {
   3.590552094793936*^9, 3.5905521273667927`*^9}, {3.5905521802820854`*^9, 
   3.5905521884877*^9}, {3.590552221310158*^9, 3.590552232323777*^9}, {
   3.590552367014414*^9, 3.5905523887920523`*^9}, {3.5907789654583693`*^9, 
   3.5907790201832657`*^9}, {3.5907790713357553`*^9, 
   3.5907790905549893`*^9}, {3.5907808252966366`*^9, 
   3.5907808369966574`*^9}, {3.5910076253617315`*^9, 
   3.5910076374205523`*^9}, {3.5910077219415007`*^9, 3.591007769880385*^9}, {
   3.591012687462705*^9, 3.5910126910819116`*^9}, {3.5913247344011765`*^9, 
   3.59132473621078*^9}, {3.591324799126891*^9, 3.5913248144617176`*^9}, {
   3.591324850591381*^9, 3.591324892321454*^9}, {3.591324974658399*^9, 
   3.5913249870292206`*^9}, {3.591325070941768*^9, 3.591325097103014*^9}, {
   3.5913266696449766`*^9, 3.5913267035906363`*^9}, {3.5913267641031423`*^9, 
   3.5913267665211463`*^9}, {3.5913269427858562`*^9, 3.591326942832656*^9}, {
   3.59132700194116*^9, 3.5913270041719637`*^9}, {3.591327311133703*^9, 
   3.591327313910508*^9}, {3.5913273643765965`*^9, 3.5913273756866164`*^9}, {
   3.5913274172762895`*^9, 3.591327428118308*^9}, 3.5913275049952435`*^9, {
   3.591327627233858*^9, 3.5913276335050697`*^9}, {3.5913277076519995`*^9, 
   3.5913277175268173`*^9}, {3.5914069626112947`*^9, 3.59140702830301*^9}, {
   3.5914070633406715`*^9, 3.591407077879897*^9}, {3.591407126161982*^9, 
   3.59140713073279*^9}, {3.591407232023768*^9, 3.591407333985547*^9}, {
   3.591407396120456*^9, 3.5914073974152584`*^9}, {3.591407455806161*^9, 
   3.5914074721861897`*^9}, {3.591407519703873*^9, 3.591407592961602*^9}, {
   3.5914076336776733`*^9, 3.59140766014212*^9}, 3.5914079057801514`*^9, {
   3.5914079503026295`*^9, 3.5914079665422583`*^9}, {3.59140862769862*^9, 
   3.591408653703865*^9}, 3.591408752530039*^9, {3.591408965673213*^9, 
   3.591408989759656*^9}, {3.5914100537975245`*^9, 3.591410082111574*^9}, {
   3.591410932110267*^9, 3.591410953544705*^9}, {3.5914117720313425`*^9, 
   3.5914117739969463`*^9}, {3.5914122597817993`*^9, 
   3.5914122692510157`*^9}, {3.5914125354814854`*^9, 3.5914125389758916`*^9}, 
   3.591412603440005*^9, {3.591465200424387*^9, 3.5914652290192375`*^9}, {
   3.5914656732310176`*^9, 3.5914656927310514`*^9}, {3.591465823771282*^9, 
   3.5914658258616858`*^9}, {3.5914688080392323`*^9, 
   3.5914688080892324`*^9}, {3.591469955968285*^9, 3.591469956040289*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"G7PSL2ZK", "[", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", 
      SqrtBox["2"]}], ",", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", 
        SqrtBox["7"]}]}], "2"], ",", "300", ",", "30"}], "]"}], "+", 
   RowBox[{
    FractionBox["1", "3136"], 
    RowBox[{"Log", "[", 
     FractionBox[
      SuperscriptBox["7", "1960"], 
      RowBox[{
       SuperscriptBox["5", "1191"], 
       SuperscriptBox["13", "383"]}]], "]"}]}]}], "]"}]], "Code",
 CellChangeTimes->{
  3.591324782137261*^9, {3.5913253899123287`*^9, 3.5913253937811356`*^9}, {
   3.5914087792216854`*^9, 3.591408794665713*^9}, {3.5914093039822073`*^9, 
   3.591409327538249*^9}, {3.5914095026329565`*^9, 3.5914095302450047`*^9}, {
   3.5914099307289085`*^9, 3.591409931134509*^9}, {3.5914104993967075`*^9, 
   3.5914105061515193`*^9}, {3.591410732726317*^9, 3.591410733053918*^9}, {
   3.591411257058838*^9, 3.5914112595080423`*^9}, {3.5914114786416273`*^9, 
   3.5914114787820272`*^9}, {3.5914654005103383`*^9, 3.591465400588339*^9}, {
   3.5914656980662613`*^9, 3.591465709438681*^9}, {3.5914667408992696`*^9, 
   3.591466743909442*^9}, {3.591468436543558*^9, 3.5914684369135585`*^9}, {
   3.591468624198975*^9, 3.591468624458976*^9}, {3.5914688124392385`*^9, 
   3.5914688126892395`*^9}, 3.5914699482848454`*^9, {3.591475561320573*^9, 
   3.591475561694973*^9}, {3.591475638993109*^9, 3.5914756403035116`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1181.36437279999995553225744515657424926758`9.092983782688068", ",", 
   "0``30.53506521613846"}], "}"}]], "Output",
 CellChangeTimes->{{3.5914755493553514`*^9, 3.591475549386552*^9}, 
   3.591475636621905*^9, 3.5914768299051065`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"G7PSL2ZK", "[", 
    RowBox[{"\[ImaginaryI]", ",", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", 
        SqrtBox["163"]}]}], "2"], ",", "500", ",", "100"}], "]"}], "+", 
   RowBox[{
    FractionBox["1", "34645976"], 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", "77014464"], 
       SuperscriptBox["3", "23637882"], 
       SuperscriptBox["7", "50258470"], 
       SuperscriptBox["163", "21653735"]}], 
      RowBox[{
       SuperscriptBox["11", "14272178"], 
       SuperscriptBox["19", "10283858"], 
       SuperscriptBox["127", "46023002"]}]], "]"}]}]}], "]"}]], "Code",
 CellChangeTimes->{
  3.591324782137261*^9, {3.5913253899123287`*^9, 3.5913253937811356`*^9}, {
   3.591325792471036*^9, 3.5913257970574436`*^9}, {3.5913259017960277`*^9, 
   3.5913259018584275`*^9}, {3.5913259768633595`*^9, 
   3.5913259773781605`*^9}, {3.5914088559894204`*^9, 
   3.5914088743506527`*^9}, {3.591409018448106*^9, 3.5914090185105057`*^9}, {
   3.5914090797874136`*^9, 3.591409192364012*^9}, {3.591410111611226*^9, 
   3.591410118646838*^9}, {3.591410442253807*^9, 3.5914104432834086`*^9}, {
   3.591410490707492*^9, 3.5914104927666955`*^9}, {3.5914109638095226`*^9, 
   3.591410963871923*^9}, {3.5914109999859867`*^9, 3.591411082416531*^9}, {
   3.5914113344349737`*^9, 3.591411334497374*^9}, {3.5914114662864056`*^9, 
   3.591411468376809*^9}, {3.591411602162644*^9, 3.5914116022406445`*^9}, 
   3.5914117509869056`*^9, 3.591412278517432*^9, {3.591412614859225*^9, 
   3.591412616154027*^9}, {3.591465430821192*^9, 3.591465430914792*^9}, {
   3.591465716942294*^9, 3.591465718549097*^9}, {3.591465807828054*^9, 
   3.5914658078904543`*^9}, {3.591466066835309*^9, 3.591466085882942*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "948.18967810000003737513907253742218017578`8.997495136601085", ",", 
   "0``104.54069545724188"}], "}"}]], "Output",
 CellChangeTimes->{
  3.591411328460163*^9, 3.5914115954546323`*^9, 3.5914117483193007`*^9, 
   3.591412254118989*^9, 3.5914123750816016`*^9, 3.5914126001015987`*^9, 
   3.5914170328053846`*^9, {3.59146580530085*^9, 3.5914658199024754`*^9}, {
   3.5914660583644943`*^9, 3.5914660834025383`*^9}, 3.591467063130635*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{925, 505},
WindowMargins->{{88, Automatic}, {61, Automatic}},
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (January 25, 2013)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[
    StyleDefinitions -> 
     FrontEnd`FileName[{"Article"}, "JournalArticle.nb", CharacterEncoding -> 
       "WindowsANSI"]]]}, Visible -> False, FrontEndVersion -> 
  "9.0 for Microsoft Windows (64-bit) (January 25, 2013)", StyleDefinitions -> 
  "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 186, 3, 76, "Title"],
Cell[768, 27, 272, 5, 114, "Title"],
Cell[CellGroupData[{
Cell[1065, 36, 183, 4, 42, "Author"],
Cell[1251, 42, 182, 2, 15, "Institution"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1470, 49, 103, 1, 46, "AbstractSection"],
Cell[1576, 52, 2250, 66, 73, "Abstract"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3863, 123, 186, 4, 50, "Section"],
Cell[4052, 129, 934, 27, 25, "Text"],
Cell[4989, 158, 283, 6, 52, "Code"],
Cell[5275, 166, 759, 19, 41, "Remark"],
Cell[CellGroupData[{
Cell[6059, 189, 615, 15, 50, "Input"],
Cell[6677, 206, 167, 3, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6881, 214, 1320, 37, 50, "Input"],
Cell[8204, 253, 744, 19, 49, "Output"]
}, Open  ]],
Cell[8963, 275, 1442, 36, 59, "Remark"],
Cell[10408, 313, 452, 12, 23, "Text"],
Cell[10863, 327, 539, 15, 54, "Code"],
Cell[11405, 344, 490, 15, 23, "Text"],
Cell[11898, 361, 729, 22, 74, "Code"],
Cell[12630, 385, 1277, 30, 59, "Remark"],
Cell[13910, 417, 513, 13, 23, "Text"],
Cell[14426, 432, 214, 6, 52, "Code"],
Cell[14643, 440, 806, 21, 30, "Text"],
Cell[15452, 463, 536, 12, 59, "Code"],
Cell[15991, 477, 652, 14, 23, "Text"],
Cell[16646, 493, 733, 20, 71, "Code"],
Cell[17382, 515, 825, 23, 71, "Code"],
Cell[18210, 540, 906, 24, 23, "Text"],
Cell[19119, 566, 542, 14, 54, "Code"],
Cell[19664, 582, 649, 21, 68, "Code"],
Cell[20316, 605, 246, 7, 52, "Code"],
Cell[20565, 614, 273, 8, 52, "Code"],
Cell[20841, 624, 349, 9, 52, "Code"],
Cell[21193, 635, 1075, 35, 23, "Text"],
Cell[22271, 672, 940, 27, 76, "Code"],
Cell[23214, 701, 1918, 35, 95, "Remark"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25169, 741, 1081, 37, 79, "Section"],
Cell[26253, 780, 874, 27, 23, "Text"],
Cell[27130, 809, 3833, 114, 99, "EquationNumbered"],
Cell[30966, 925, 290, 4, 23, "Text"],
Cell[31259, 931, 2287, 71, 55, "EquationNumbered"],
Cell[33549, 1004, 337, 5, 23, "Text"],
Cell[33889, 1011, 925, 27, 51, "EquationNumbered"],
Cell[34817, 1040, 351, 5, 23, "Text"],
Cell[35171, 1047, 1960, 56, 74, "Code"],
Cell[37134, 1105, 6313, 146, 329, "Input"],
Cell[43450, 1253, 299, 4, 23, "Example"],
Cell[43752, 1259, 1148, 38, 72, "Equation"],
Cell[CellGroupData[{
Cell[44925, 1301, 444, 10, 69, "Code"],
Cell[45372, 1313, 539, 10, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45948, 1328, 492, 11, 69, "Code"],
Cell[46443, 1341, 314, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46794, 1352, 717, 24, 86, "Code"],
Cell[47514, 1378, 154, 2, 30, "Output"]
}, Open  ]],
Cell[47683, 1383, 1529, 51, 87, "Equation"],
Cell[CellGroupData[{
Cell[49237, 1438, 575, 14, 72, "Code"],
Cell[49815, 1454, 286, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50138, 1465, 394, 11, 72, "Code"],
Cell[50535, 1478, 284, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50856, 1489, 1026, 35, 97, "Code"],
Cell[51885, 1526, 131, 2, 30, "Output"]
}, Open  ]],
Cell[52031, 1531, 1417, 44, 65, "Equation"],
Cell[CellGroupData[{
Cell[53473, 1579, 594, 13, 74, "Code"],
Cell[54070, 1594, 289, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54396, 1605, 414, 11, 74, "Code"],
Cell[54813, 1618, 288, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55138, 1629, 865, 27, 89, "Code"],
Cell[56006, 1658, 132, 2, 30, "Output"]
}, Open  ]],
Cell[56153, 1663, 1339, 42, 65, "Equation"],
Cell[CellGroupData[{
Cell[57517, 1709, 523, 12, 74, "Code"],
Cell[58043, 1723, 291, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58371, 1734, 347, 10, 74, "Code"],
Cell[58721, 1746, 288, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59046, 1757, 777, 27, 89, "Code"],
Cell[59826, 1786, 183, 3, 30, "Output"]
}, Open  ]],
Cell[60024, 1792, 1490, 40, 57, "Equation"],
Cell[CellGroupData[{
Cell[61539, 1836, 625, 13, 79, "Code"],
Cell[62167, 1851, 290, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62494, 1862, 625, 13, 79, "Code"],
Cell[63122, 1877, 290, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63449, 1888, 696, 21, 71, "Code"],
Cell[64148, 1911, 180, 3, 30, "Output"]
}, Open  ]],
Cell[64343, 1917, 1855, 54, 76, "Equation"],
Cell[CellGroupData[{
Cell[66223, 1975, 757, 17, 79, "Code"],
Cell[66983, 1994, 265, 5, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67285, 2004, 425, 13, 79, "Code"],
Cell[67713, 2019, 263, 5, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68013, 2029, 783, 27, 93, "Code"],
Cell[68799, 2058, 130, 2, 30, "Output"]
}, Open  ]],
Cell[68944, 2063, 584, 14, 23, "Text"],
Cell[69531, 2079, 2850, 84, 54, "EquationNumbered"],
Cell[72384, 2165, 290, 4, 23, "Text"],
Cell[72677, 2171, 2241, 68, 55, "EquationNumbered"],
Cell[74921, 2241, 351, 5, 23, "Text"],
Cell[75275, 2248, 3392, 77, 79, "Input"],
Cell[78670, 2327, 4435, 104, 289, "Input"],
Cell[83108, 2433, 299, 4, 23, "Example"],
Cell[83410, 2439, 1552, 41, 57, "Equation"],
Cell[CellGroupData[{
Cell[84987, 2484, 324, 8, 61, "Code"],
Cell[85314, 2494, 295, 6, 30, "Output"]
}, Open  ]],
Cell[85624, 2503, 315, 7, 61, "Code"],
Cell[CellGroupData[{
Cell[85964, 2514, 382, 9, 72, "Input"],
Cell[86349, 2525, 550, 11, 21, "Message"],
Cell[86902, 2538, 264, 5, 30, "Output"]
}, Open  ]],
Cell[87181, 2546, 698, 17, 23, "Remark"],
Cell[CellGroupData[{
Cell[87904, 2567, 549, 20, 58, "Input"],
Cell[88456, 2589, 132, 2, 30, "Output"]
}, Open  ]],
Cell[88603, 2594, 1900, 53, 57, "Equation"],
Cell[CellGroupData[{
Cell[90528, 2651, 506, 12, 72, "Code"],
Cell[91037, 2665, 363, 7, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91437, 2677, 480, 12, 72, "Code"],
Cell[91920, 2691, 287, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92244, 2702, 815, 31, 58, "Input"],
Cell[93062, 2735, 176, 4, 30, "Output"]
}, Open  ]],
Cell[93253, 2742, 2259, 62, 57, "Equation"],
Cell[CellGroupData[{
Cell[95537, 2808, 580, 13, 72, "Code"],
Cell[96120, 2823, 284, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96441, 2834, 1023, 35, 57, "Input"],
Cell[97467, 2871, 156, 4, 30, "Output"]
}, Open  ]],
Cell[97638, 2878, 2837, 81, 57, "Equation"],
Cell[CellGroupData[{
Cell[100500, 2963, 627, 13, 72, "Code"],
Cell[101130, 2978, 311, 7, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101478, 2990, 1620, 54, 57, "Input"],
Cell[103101, 3046, 154, 4, 30, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[103304, 3056, 634, 19, 77, "Section"],
Cell[103941, 3077, 745, 19, 23, "Text"],
Cell[104689, 3098, 3871, 115, 99, "EquationNumbered"],
Cell[108563, 3215, 290, 4, 23, "Text"],
Cell[108856, 3221, 1707, 52, 55, "EquationNumbered"],
Cell[110566, 3275, 351, 5, 23, "Text"],
Cell[110920, 3282, 3002, 62, 70, "Code"],
Cell[113925, 3346, 538, 11, 52, "Code"],
Cell[114466, 3359, 7668, 159, 301, "Input"],
Cell[122137, 3520, 361, 6, 23, "Example"],
Cell[122501, 3528, 1219, 37, 47, "Equation"],
Cell[CellGroupData[{
Cell[123745, 3569, 561, 10, 61, "Code"],
Cell[124309, 3581, 263, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124609, 3592, 500, 10, 61, "Code"],
Cell[125112, 3604, 682, 12, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125831, 3621, 502, 17, 68, "Code"],
Cell[126336, 3640, 156, 4, 30, "Output"]
}, Open  ]],
Cell[126507, 3647, 1939, 55, 87, "Equation"],
Cell[CellGroupData[{
Cell[128471, 3706, 793, 17, 79, "Code"],
Cell[129267, 3725, 287, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129591, 3736, 463, 14, 79, "Code"],
Cell[130057, 3752, 287, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130381, 3763, 898, 30, 97, "Code"],
Cell[131282, 3795, 178, 4, 30, "Output"]
}, Open  ]],
Cell[131475, 3802, 815, 19, 23, "Text"],
Cell[132293, 3823, 3575, 107, 54, "EquationNumbered"],
Cell[135871, 3932, 89, 1, 23, "Text"],
Cell[135963, 3935, 2261, 71, 61, "EquationNumbered"],
Cell[138227, 4008, 112, 1, 23, "Text"],
Cell[138342, 4011, 1103, 31, 53, "Equation"],
Cell[139448, 4044, 1152, 30, 30, "Text"],
Cell[140603, 4076, 555, 11, 23, "Text"],
Cell[141161, 4089, 1523, 41, 75, "Code"],
Cell[142687, 4132, 333, 8, 52, "Code"],
Cell[143023, 4142, 4472, 111, 292, "Input"],
Cell[147498, 4255, 1483, 36, 47, "Equation"],
Cell[CellGroupData[{
Cell[149006, 4295, 275, 8, 61, "Code"],
Cell[149284, 4305, 490, 9, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149811, 4319, 299, 8, 61, "Code"],
Cell[150113, 4329, 286, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150436, 4340, 318, 10, 68, "Code"],
Cell[150757, 4352, 179, 4, 30, "Output"]
}, Open  ]],
Cell[150951, 4359, 1612, 39, 57, "Equation"],
Cell[CellGroupData[{
Cell[152588, 4402, 381, 11, 72, "Code"],
Cell[152972, 4415, 510, 9, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153519, 4429, 378, 11, 72, "Code"],
Cell[153900, 4442, 312, 7, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154249, 4454, 378, 12, 71, "Code"],
Cell[154630, 4468, 182, 4, 30, "Output"]
}, Open  ]],
Cell[154827, 4475, 1812, 43, 57, "Equation"],
Cell[CellGroupData[{
Cell[156664, 4522, 509, 12, 72, "Code"],
Cell[157176, 4536, 586, 10, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157799, 4551, 564, 17, 71, "Code"],
Cell[158366, 4570, 178, 4, 30, "Output"]
}, Open  ]],
Cell[158559, 4577, 503, 10, 41, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159099, 4592, 210, 4, 50, "Section"],
Cell[159312, 4598, 1169, 28, 59, "Text"],
Cell[160484, 4628, 210, 5, 52, "Code"],
Cell[160697, 4635, 231, 6, 52, "Code"],
Cell[160931, 4643, 1493, 42, 77, "Text"],
Cell[162427, 4687, 936, 27, 23, "Text"],
Cell[163366, 4716, 3500, 104, 50, "EquationNumbered"],
Cell[166869, 4822, 977, 30, 23, "Text"],
Cell[167849, 4854, 2253, 68, 52, "EquationNumbered"],
Cell[170105, 4924, 89, 1, 23, "Text"],
Cell[170197, 4927, 2860, 84, 75, "EquationNumbered"],
Cell[173060, 5013, 944, 27, 44, "Text"],
Cell[174007, 5042, 739, 12, 23, "Text"],
Cell[174749, 5056, 987, 26, 51, "Equation"],
Cell[175739, 5084, 520, 10, 23, "Text"],
Cell[176262, 5096, 2442, 66, 134, "Input"],
Cell[178707, 5164, 1521, 40, 70, "Code"],
Cell[180231, 5206, 7215, 156, 302, "Input"],
Cell[CellGroupData[{
Cell[187471, 5366, 1279, 33, 86, "Code"],
Cell[188753, 5401, 1559, 24, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190349, 5430, 1133, 32, 86, "Code"],
Cell[191485, 5464, 396, 8, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[191918, 5477, 1399, 44, 97, "Code"],
Cell[193320, 5523, 302, 7, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[193659, 5535, 1213, 41, 97, "Code"],
Cell[194875, 5578, 298, 7, 33, "Output"]
}, Open  ]],
Cell[195188, 5588, 1577, 40, 70, "Code"],
Cell[196768, 5630, 7405, 162, 302, "Input"],
Cell[CellGroupData[{
Cell[204198, 5796, 1241, 36, 89, "Code"],
Cell[205442, 5834, 295, 6, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205774, 5845, 1238, 36, 89, "Code"],
Cell[207015, 5883, 271, 6, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[207323, 5894, 1147, 35, 89, "Code"],
Cell[208473, 5931, 348, 7, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208858, 5943, 1202, 37, 89, "Code"],
Cell[210063, 5982, 200, 5, 33, "Output"]
}, Open  ]],
Cell[210278, 5990, 2271, 73, 98, "Code"],
Cell[212552, 6065, 4266, 104, 263, "Input"],
Cell[CellGroupData[{
Cell[216843, 6173, 814, 26, 79, "Code"],
Cell[217660, 6201, 200, 5, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[217897, 6211, 788, 25, 79, "Code"],
Cell[218688, 6238, 200, 5, 33, "Output"]
}, Open  ]],
Cell[218903, 6246, 945, 26, 41, "Text"],
Cell[219851, 6274, 1147, 38, 56, "EquationNumbered"],
Cell[221001, 6314, 1307, 44, 56, "EquationNumbered"],
Cell[222311, 6360, 1322, 41, 56, "EquationNumbered"],
Cell[223636, 6403, 970, 33, 64, "EquationNumbered"],
Cell[224609, 6438, 1410, 48, 65, "EquationNumbered"],
Cell[226022, 6488, 2521, 77, 86, "Text"],
Cell[228546, 6567, 717, 19, 68, "Code"],
Cell[229266, 6588, 821, 25, 68, "Code"],
Cell[230090, 6615, 687, 22, 71, "Code"],
Cell[230780, 6639, 640, 16, 68, "Code"],
Cell[231423, 6657, 700, 21, 68, "Code"],
Cell[232126, 6680, 2546, 64, 109, "Code"],
Cell[234675, 6746, 473, 11, 52, "Code"],
Cell[235151, 6759, 6248, 138, 305, "Input"],
Cell[CellGroupData[{
Cell[241424, 6901, 783, 26, 79, "Code"],
Cell[242210, 6929, 278, 6, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[242525, 6940, 773, 25, 79, "Code"],
Cell[243301, 6967, 199, 5, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[243537, 6977, 1208, 40, 79, "Code"],
Cell[244748, 7019, 327, 7, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[245112, 7031, 1184, 40, 79, "Code"],
Cell[246299, 7073, 249, 6, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[246585, 7084, 1439, 44, 78, "Code"],
Cell[248027, 7130, 253, 6, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[248317, 7141, 1433, 43, 78, "Code"],
Cell[249753, 7186, 251, 6, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[250041, 7197, 2035, 63, 78, "Code"],
Cell[252079, 7262, 201, 5, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[252317, 7272, 2029, 62, 78, "Code"],
Cell[254349, 7336, 200, 5, 33, "Output"]
}, Open  ]],
Cell[254564, 7344, 2827, 70, 109, "Code"],
Cell[257394, 7416, 523, 12, 52, "Code"],
Cell[257920, 7430, 6478, 144, 306, "Input"],
Cell[CellGroupData[{
Cell[264423, 7578, 508, 16, 68, "Code"],
Cell[264934, 7596, 505, 9, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[265476, 7610, 530, 16, 68, "Code"],
Cell[266009, 7628, 277, 6, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[266323, 7639, 675, 21, 74, "Code"],
Cell[267001, 7662, 477, 9, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[267515, 7676, 668, 20, 74, "Code"],
Cell[268186, 7698, 274, 6, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[268497, 7709, 937, 26, 74, "Code"],
Cell[269437, 7737, 550, 10, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[270024, 7752, 933, 25, 74, "Code"],
Cell[270960, 7779, 554, 10, 33, "Output"]
}, Open  ]],
Cell[271529, 7792, 3107, 75, 109, "Code"],
Cell[274639, 7869, 571, 12, 52, "Code"],
Cell[275213, 7883, 6596, 147, 306, "Input"],
Cell[CellGroupData[{
Cell[281834, 8034, 1296, 42, 84, "Code"],
Cell[283133, 8078, 274, 6, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[283444, 8089, 2231, 72, 152, "Input"],
Cell[285678, 8163, 200, 5, 33, "Output"]
}, Open  ]],
Cell[285893, 8171, 3467, 83, 109, "Code"],
Cell[289363, 8256, 621, 13, 52, "Code"],
Cell[289987, 8271, 6712, 149, 306, "Input"],
Cell[CellGroupData[{
Cell[296724, 8424, 932, 24, 74, "Code"],
Cell[297659, 8450, 220, 5, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[297916, 8460, 1247, 30, 74, "Code"],
Cell[299166, 8492, 250, 6, 33, "Output"]
}, Open  ]],
Cell[299431, 8501, 3766, 89, 109, "Code"],
Cell[303200, 8592, 673, 14, 52, "Code"],
Cell[303876, 8608, 7502, 159, 297, "Input"],
Cell[CellGroupData[{
Cell[311403, 8771, 1469, 31, 74, "Code"],
Cell[312875, 8804, 277, 6, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[313189, 8815, 1811, 37, 74, "Code"],
Cell[315003, 8854, 477, 9, 33, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

